Arguments for the Unsuitability of Convolutional Neural Networks for Non--Local Tasks

Convolutional neural networks have established themselves over the past years as the state of the art method for image classification, and for many datasets, they even surpass humans in categorizing images. Unfortunately, the same architectures perform much worse when they have to compare parts of an image to each other to correctly classify this image. Until now, no well-formed theoretical argument has been presented to explain this deficiency. In this paper, we will argue that convolutional layers are of little use for such problems, since comparison tasks are global by nature, but convolutional layers are local by design. We will use this insight to reformulate a comparison task into a sorting task and use findings on sorting networks to propose a lower bound for the number of parameters a neural network needs to solve comparison tasks in a generalizable way. We will use this lower bound to argue that attention, as well as iterative/recurrent processing, is needed to prevent a combinatorial explosion.

==> tikzdrawings/.ipynb_checkpoints/sorting_network-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using TikzPictures\n",
    "tp = TikzPicture(\"\\\\draw (0,0) -- (10,10);\\n\\\\draw (10,0) -- (0,10);\\n\\\\node at (5,5) {tikz \\$\\\\sqrt{\\\\pi}\\$};\", options=\"scale=0.25\", preamble=\"\")\n",
    "save(PDF(\"test\"), tp)\n",
    "save(SVG(\"test\"), tp)\n",
    "save(TEX(\"test\"), tp)\n",
    "save(TIKZ(\"test\"), tp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"218.396pt\" height=\"127.957pt\" viewBox=\"0 0 218.396 127.957\" version=\"1.1\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.359375 -5.421875 C 3.4375 -5.75 3.46875 -5.84375 4.3125 -5.84375 C 4.578125 -5.84375 4.640625 -5.84375 4.640625 -6.015625 C 4.640625 -6.125 4.546875 -6.125 4.5 -6.125 C 4.203125 -6.125 3.46875 -6.09375 3.171875 -6.09375 C 2.90625 -6.09375 2.25 -6.125 1.984375 -6.125 C 1.921875 -6.125 1.8125 -6.125 1.8125 -5.953125 C 1.8125 -5.84375 1.890625 -5.84375 2.0625 -5.84375 C 2.078125 -5.84375 2.25 -5.84375 2.40625 -5.828125 C 2.5625 -5.8125 2.640625 -5.796875 2.640625 -5.6875 C 2.640625 -5.65625 2.640625 -5.625 2.609375 -5.515625 L 1.40625 -0.703125 C 1.3125 -0.34375 1.296875 -0.28125 0.59375 -0.28125 C 0.4375 -0.28125 0.34375 -0.28125 0.34375 -0.09375 C 0.34375 0 0.4375 0 0.59375 0 L 4.75 0 C 4.953125 0 4.96875 0 5.015625 -0.15625 L 5.734375 -2.09375 C 5.765625 -2.1875 5.765625 -2.203125 5.765625 -2.21875 C 5.765625 -2.25 5.734375 -2.3125 5.65625 -2.3125 C 5.578125 -2.3125 5.5625 -2.265625 5.5 -2.125 C 5.203125 -1.296875 4.8125 -0.28125 3.25 -0.28125 L 2.40625 -0.28125 C 2.28125 -0.28125 2.265625 -0.28125 2.21875 -0.28125 C 2.125 -0.296875 2.09375 -0.3125 2.09375 -0.375 C 2.09375 -0.40625 2.09375 -0.421875 2.140625 -0.578125 Z M 3.359375 -5.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.109375 -4 C 2.109375 -4.171875 2.09375 -4.171875 1.921875 -4.171875 C 1.515625 -3.78125 0.9375 -3.765625 0.6875 -3.765625 L 0.6875 -3.546875 C 0.828125 -3.546875 1.25 -3.546875 1.59375 -3.71875 L 1.59375 -0.515625 C 1.59375 -0.3125 1.59375 -0.21875 0.96875 -0.21875 L 0.734375 -0.21875 L 0.734375 0 C 0.84375 0 1.609375 -0.03125 1.84375 -0.03125 C 2.046875 -0.03125 2.828125 0 2.96875 0 L 2.96875 -0.21875 L 2.734375 -0.21875 C 2.109375 -0.21875 2.109375 -0.3125 2.109375 -0.515625 Z M 2.109375 -4 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.171875 -1.140625 L 2.953125 -1.140625 C 2.9375 -1 2.875 -0.640625 2.796875 -0.578125 C 2.75 -0.53125 2.265625 -0.53125 2.171875 -0.53125 L 1.015625 -0.53125 C 1.671875 -1.125 1.890625 -1.296875 2.28125 -1.59375 C 2.734375 -1.953125 3.171875 -2.34375 3.171875 -2.953125 C 3.171875 -3.703125 2.5 -4.171875 1.703125 -4.171875 C 0.921875 -4.171875 0.390625 -3.625 0.390625 -3.046875 C 0.390625 -2.71875 0.671875 -2.6875 0.734375 -2.6875 C 0.875 -2.6875 1.0625 -2.796875 1.0625 -3.03125 C 1.0625 -3.140625 1.015625 -3.359375 0.6875 -3.359375 C 0.890625 -3.8125 1.3125 -3.9375 1.609375 -3.9375 C 2.234375 -3.9375 2.5625 -3.453125 2.5625 -2.953125 C 2.5625 -2.40625 2.171875 -1.96875 1.96875 -1.734375 L 0.453125 -0.25 C 0.390625 -0.1875 0.390625 -0.171875 0.390625 0 L 2.984375 0 Z M 3.171875 -1.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-1-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.71875 -2.09375 C 2.203125 -2.09375 2.5625 -1.765625 2.5625 -1.09375 C 2.5625 -0.3125 2.109375 -0.078125 1.734375 -0.078125 C 1.484375 -0.078125 0.9375 -0.140625 0.671875 -0.515625 C 0.96875 -0.53125 1.03125 -0.734375 1.03125 -0.859375 C 1.03125 -1.0625 0.890625 -1.21875 0.6875 -1.21875 C 0.515625 -1.21875 0.34375 -1.109375 0.34375 -0.84375 C 0.34375 -0.25 1 0.125 1.75 0.125 C 2.625 0.125 3.234375 -0.453125 3.234375 -1.09375 C 3.234375 -1.578125 2.828125 -2.0625 2.140625 -2.21875 C 2.796875 -2.453125 3.03125 -2.921875 3.03125 -3.296875 C 3.03125 -3.796875 2.46875 -4.171875 1.765625 -4.171875 C 1.0625 -4.171875 0.53125 -3.828125 0.53125 -3.328125 C 0.53125 -3.109375 0.671875 -3 0.859375 -3 C 1.0625 -3 1.1875 -3.140625 1.1875 -3.3125 C 1.1875 -3.5 1.0625 -3.625 0.859375 -3.640625 C 1.078125 -3.921875 1.515625 -3.984375 1.75 -3.984375 C 2.03125 -3.984375 2.421875 -3.84375 2.421875 -3.296875 C 2.421875 -3.046875 2.34375 -2.75 2.171875 -2.5625 C 1.96875 -2.3125 1.796875 -2.3125 1.46875 -2.28125 C 1.3125 -2.28125 1.3125 -2.28125 1.28125 -2.265625 C 1.265625 -2.265625 1.21875 -2.25 1.21875 -2.1875 C 1.21875 -2.09375 1.265625 -2.09375 1.375 -2.09375 Z M 1.71875 -2.09375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.578125 -3.1875 C 4.578125 -3.984375 4.53125 -4.78125 4.1875 -5.515625 C 3.734375 -6.484375 2.90625 -6.640625 2.5 -6.640625 C 1.890625 -6.640625 1.171875 -6.375 0.75 -5.453125 C 0.4375 -4.765625 0.390625 -3.984375 0.390625 -3.1875 C 0.390625 -2.4375 0.421875 -1.546875 0.84375 -0.78125 C 1.265625 0.015625 2 0.21875 2.484375 0.21875 C 3.015625 0.21875 3.78125 0.015625 4.21875 -0.9375 C 4.53125 -1.625 4.578125 -2.40625 4.578125 -3.1875 Z M 3.765625 -3.3125 C 3.765625 -2.5625 3.765625 -1.890625 3.65625 -1.25 C 3.5 -0.296875 2.9375 0 2.484375 0 C 2.09375 0 1.5 -0.25 1.328125 -1.203125 C 1.21875 -1.796875 1.21875 -2.71875 1.21875 -3.3125 C 1.21875 -3.953125 1.21875 -4.609375 1.296875 -5.140625 C 1.484375 -6.328125 2.234375 -6.421875 2.484375 -6.421875 C 2.8125 -6.421875 3.46875 -6.234375 3.65625 -5.25 C 3.765625 -4.6875 3.765625 -3.9375 3.765625 -3.3125 Z M 3.765625 -3.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-2-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.90625 -0.53125 C 1.90625 -0.8125 1.671875 -1.0625 1.390625 -1.0625 C 1.09375 -1.0625 0.859375 -0.8125 0.859375 -0.53125 C 0.859375 -0.234375 1.09375 0 1.390625 0 C 1.671875 0 1.90625 -0.234375 1.90625 -0.53125 Z M 1.90625 -0.53125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-2-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -1.703125 C 4.5625 -2.515625 3.921875 -3.296875 2.890625 -3.515625 C 3.703125 -3.78125 4.28125 -4.46875 4.28125 -5.265625 C 4.28125 -6.078125 3.40625 -6.640625 2.453125 -6.640625 C 1.453125 -6.640625 0.6875 -6.046875 0.6875 -5.28125 C 0.6875 -4.953125 0.90625 -4.765625 1.203125 -4.765625 C 1.5 -4.765625 1.703125 -4.984375 1.703125 -5.28125 C 1.703125 -5.765625 1.234375 -5.765625 1.09375 -5.765625 C 1.390625 -6.265625 2.046875 -6.390625 2.40625 -6.390625 C 2.828125 -6.390625 3.375 -6.171875 3.375 -5.28125 C 3.375 -5.15625 3.34375 -4.578125 3.09375 -4.140625 C 2.796875 -3.65625 2.453125 -3.625 2.203125 -3.625 C 2.125 -3.609375 1.890625 -3.59375 1.8125 -3.59375 C 1.734375 -3.578125 1.671875 -3.5625 1.671875 -3.46875 C 1.671875 -3.359375 1.734375 -3.359375 1.90625 -3.359375 L 2.34375 -3.359375 C 3.15625 -3.359375 3.53125 -2.6875 3.53125 -1.703125 C 3.53125 -0.34375 2.84375 -0.0625 2.40625 -0.0625 C 1.96875 -0.0625 1.21875 -0.234375 0.875 -0.8125 C 1.21875 -0.765625 1.53125 -0.984375 1.53125 -1.359375 C 1.53125 -1.71875 1.265625 -1.921875 0.984375 -1.921875 C 0.734375 -1.921875 0.421875 -1.78125 0.421875 -1.34375 C 0.421875 -0.4375 1.34375 0.21875 2.4375 0.21875 C 3.65625 0.21875 4.5625 -0.6875 4.5625 -1.703125 Z M 4.5625 -1.703125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-2-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.171875 0 L 4.171875 -0.3125 L 3.859375 -0.3125 C 2.953125 -0.3125 2.9375 -0.421875 2.9375 -0.78125 L 2.9375 -6.375 C 2.9375 -6.625 2.9375 -6.640625 2.703125 -6.640625 C 2.078125 -6 1.203125 -6 0.890625 -6 L 0.890625 -5.6875 C 1.09375 -5.6875 1.671875 -5.6875 2.1875 -5.953125 L 2.1875 -0.78125 C 2.1875 -0.421875 2.15625 -0.3125 1.265625 -0.3125 L 0.953125 -0.3125 L 0.953125 0 C 1.296875 -0.03125 2.15625 -0.03125 2.5625 -0.03125 C 2.953125 -0.03125 3.828125 -0.03125 4.171875 0 Z M 4.171875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-2-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -2.03125 C 4.5625 -3.296875 3.671875 -4.25 2.5625 -4.25 C 1.890625 -4.25 1.515625 -3.75 1.3125 -3.265625 L 1.3125 -3.515625 C 1.3125 -6.03125 2.546875 -6.390625 3.0625 -6.390625 C 3.296875 -6.390625 3.71875 -6.328125 3.9375 -5.984375 C 3.78125 -5.984375 3.390625 -5.984375 3.390625 -5.546875 C 3.390625 -5.234375 3.625 -5.078125 3.84375 -5.078125 C 4 -5.078125 4.3125 -5.171875 4.3125 -5.5625 C 4.3125 -6.15625 3.875 -6.640625 3.046875 -6.640625 C 1.765625 -6.640625 0.421875 -5.359375 0.421875 -3.15625 C 0.421875 -0.484375 1.578125 0.21875 2.5 0.21875 C 3.609375 0.21875 4.5625 -0.71875 4.5625 -2.03125 Z M 3.65625 -2.046875 C 3.65625 -1.5625 3.65625 -1.0625 3.484375 -0.703125 C 3.1875 -0.109375 2.734375 -0.0625 2.5 -0.0625 C 1.875 -0.0625 1.578125 -0.65625 1.515625 -0.8125 C 1.328125 -1.28125 1.328125 -2.078125 1.328125 -2.25 C 1.328125 -3.03125 1.65625 -4.03125 2.546875 -4.03125 C 2.71875 -4.03125 3.171875 -4.03125 3.484375 -3.40625 C 3.65625 -3.046875 3.65625 -2.53125 3.65625 -2.046875 Z M 3.65625 -2.046875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-2-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.46875 -1.734375 L 4.234375 -1.734375 C 4.171875 -1.4375 4.109375 -1 4 -0.84375 C 3.9375 -0.765625 3.28125 -0.765625 3.0625 -0.765625 L 1.265625 -0.765625 L 2.328125 -1.796875 C 3.875 -3.171875 4.46875 -3.703125 4.46875 -4.703125 C 4.46875 -5.84375 3.578125 -6.640625 2.359375 -6.640625 C 1.234375 -6.640625 0.5 -5.71875 0.5 -4.828125 C 0.5 -4.28125 1 -4.28125 1.03125 -4.28125 C 1.203125 -4.28125 1.546875 -4.390625 1.546875 -4.8125 C 1.546875 -5.0625 1.359375 -5.328125 1.015625 -5.328125 C 0.9375 -5.328125 0.921875 -5.328125 0.890625 -5.3125 C 1.109375 -5.96875 1.65625 -6.328125 2.234375 -6.328125 C 3.140625 -6.328125 3.5625 -5.515625 3.5625 -4.703125 C 3.5625 -3.90625 3.078125 -3.125 2.515625 -2.5 L 0.609375 -0.375 C 0.5 -0.265625 0.5 -0.234375 0.5 0 L 4.203125 0 Z M 4.46875 -1.734375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.484375 -3.390625 C 5.640625 -3.65625 5.78125 -3.875 6.15625 -3.90625 C 6.21875 -3.90625 6.265625 -3.90625 6.265625 -4.015625 C 6.265625 -4.046875 6.25 -4.09375 6.203125 -4.09375 C 6.0625 -4.09375 5.890625 -4.0625 5.734375 -4.0625 C 5.53125 -4.0625 5.3125 -4.09375 5.109375 -4.09375 C 5.078125 -4.09375 5 -4.09375 5 -3.96875 C 5 -3.90625 5.0625 -3.90625 5.09375 -3.90625 C 5.234375 -3.890625 5.453125 -3.84375 5.453125 -3.671875 C 5.453125 -3.609375 5.421875 -3.546875 5.375 -3.46875 L 3.75 -0.65625 L 3.53125 -3.625 C 3.53125 -3.734375 3.515625 -3.890625 3.953125 -3.90625 C 4.046875 -3.90625 4.109375 -3.90625 4.109375 -4.015625 C 4.109375 -4.078125 4.046875 -4.09375 4.015625 -4.09375 C 3.78125 -4.09375 3.53125 -4.0625 3.296875 -4.0625 C 3.15625 -4.0625 2.796875 -4.09375 2.65625 -4.09375 C 2.625 -4.09375 2.546875 -4.09375 2.546875 -3.96875 C 2.546875 -3.90625 2.609375 -3.90625 2.6875 -3.90625 C 2.953125 -3.90625 3 -3.859375 3.015625 -3.75 L 3.046875 -3.296875 L 1.53125 -0.65625 L 1.296875 -3.6875 C 1.296875 -3.765625 1.296875 -3.890625 1.765625 -3.90625 C 1.8125 -3.90625 1.890625 -3.90625 1.890625 -4.015625 C 1.890625 -4.09375 1.8125 -4.09375 1.796875 -4.09375 C 1.5625 -4.09375 1.3125 -4.0625 1.0625 -4.0625 C 0.859375 -4.0625 0.640625 -4.09375 0.4375 -4.09375 C 0.40625 -4.09375 0.328125 -4.09375 0.328125 -3.96875 C 0.328125 -3.90625 0.390625 -3.90625 0.484375 -3.90625 C 0.78125 -3.90625 0.78125 -3.84375 0.796875 -3.6875 L 1.0625 -0.03125 C 1.078125 0.078125 1.078125 0.125 1.15625 0.125 C 1.234375 0.125 1.25 0.09375 1.296875 0 L 3.0625 -3.046875 L 3.28125 -0.03125 C 3.296875 0.109375 3.3125 0.125 3.375 0.125 C 3.453125 0.125 3.5 0.078125 3.53125 0.015625 Z M 5.484375 -3.390625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.40625 -2.65625 C 1.40625 -2.78125 1.390625 -2.78125 1.28125 -2.78125 C 1.015625 -2.515625 0.625 -2.515625 0.453125 -2.515625 L 0.453125 -2.359375 C 0.5625 -2.359375 0.828125 -2.359375 1.0625 -2.484375 L 1.0625 -0.34375 C 1.0625 -0.203125 1.0625 -0.15625 0.640625 -0.15625 L 0.484375 -0.15625 L 0.484375 0 C 0.5625 0 1.078125 -0.015625 1.234375 -0.015625 C 1.359375 -0.015625 1.890625 0 1.984375 0 L 1.984375 -0.15625 L 1.828125 -0.15625 C 1.40625 -0.15625 1.40625 -0.203125 1.40625 -0.34375 Z M 1.40625 -2.65625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-4-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.109375 -0.765625 L 1.96875 -0.765625 C 1.953125 -0.671875 1.921875 -0.421875 1.859375 -0.375 C 1.828125 -0.359375 1.5 -0.359375 1.453125 -0.359375 L 0.671875 -0.359375 C 1.125 -0.75 1.265625 -0.859375 1.515625 -1.0625 C 1.828125 -1.3125 2.109375 -1.5625 2.109375 -1.96875 C 2.109375 -2.46875 1.671875 -2.78125 1.140625 -2.78125 C 0.609375 -2.78125 0.265625 -2.421875 0.265625 -2.03125 C 0.265625 -1.8125 0.4375 -1.796875 0.484375 -1.796875 C 0.59375 -1.796875 0.703125 -1.875 0.703125 -2.015625 C 0.703125 -2.09375 0.671875 -2.234375 0.453125 -2.234375 C 0.59375 -2.53125 0.875 -2.625 1.078125 -2.625 C 1.484375 -2.625 1.703125 -2.296875 1.703125 -1.96875 C 1.703125 -1.59375 1.453125 -1.3125 1.3125 -1.15625 L 0.3125 -0.15625 C 0.265625 -0.125 0.265625 -0.125 0.265625 0 L 1.984375 0 Z M 2.109375 -0.765625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-4-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.140625 -1.40625 C 1.46875 -1.40625 1.703125 -1.171875 1.703125 -0.71875 C 1.703125 -0.203125 1.40625 -0.046875 1.15625 -0.046875 C 1 -0.046875 0.625 -0.09375 0.453125 -0.34375 C 0.640625 -0.359375 0.6875 -0.484375 0.6875 -0.578125 C 0.6875 -0.71875 0.59375 -0.8125 0.453125 -0.8125 C 0.34375 -0.8125 0.21875 -0.734375 0.21875 -0.5625 C 0.21875 -0.171875 0.65625 0.078125 1.171875 0.078125 C 1.75 0.078125 2.15625 -0.3125 2.15625 -0.71875 C 2.15625 -1.046875 1.890625 -1.375 1.421875 -1.46875 C 1.859375 -1.640625 2.015625 -1.953125 2.015625 -2.203125 C 2.015625 -2.53125 1.640625 -2.78125 1.171875 -2.78125 C 0.71875 -2.78125 0.359375 -2.546875 0.359375 -2.21875 C 0.359375 -2.078125 0.453125 -2 0.578125 -2 C 0.703125 -2 0.78125 -2.09375 0.78125 -2.21875 C 0.78125 -2.328125 0.703125 -2.421875 0.578125 -2.421875 C 0.71875 -2.609375 1.015625 -2.65625 1.171875 -2.65625 C 1.359375 -2.65625 1.609375 -2.5625 1.609375 -2.203125 C 1.609375 -2.03125 1.5625 -1.828125 1.453125 -1.703125 C 1.3125 -1.546875 1.1875 -1.53125 0.984375 -1.53125 C 0.875 -1.515625 0.875 -1.515625 0.84375 -1.515625 C 0.84375 -1.515625 0.8125 -1.5 0.8125 -1.453125 C 0.8125 -1.40625 0.84375 -1.40625 0.921875 -1.40625 Z M 1.140625 -1.40625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-4-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.21875 -0.6875 L 2.21875 -0.84375 L 1.75 -0.84375 L 1.75 -2.703125 C 1.75 -2.796875 1.75 -2.828125 1.65625 -2.828125 C 1.609375 -2.828125 1.59375 -2.828125 1.546875 -2.765625 L 0.15625 -0.84375 L 0.15625 -0.6875 L 1.390625 -0.6875 L 1.390625 -0.34375 C 1.390625 -0.203125 1.390625 -0.15625 1.0625 -0.15625 L 0.9375 -0.15625 L 0.9375 0 C 1.15625 -0.015625 1.421875 -0.015625 1.578125 -0.015625 C 1.71875 -0.015625 2 -0.015625 2.203125 0 L 2.203125 -0.15625 L 2.09375 -0.15625 C 1.75 -0.15625 1.75 -0.203125 1.75 -0.34375 L 1.75 -0.6875 Z M 1.421875 -2.375 L 1.421875 -0.84375 L 0.3125 -0.84375 Z M 1.421875 -2.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.6875 -2.21875 C 3.6875 -2.90625 3.671875 -4.5625 2 -4.5625 C 0.328125 -4.5625 0.3125 -2.90625 0.3125 -2.21875 C 0.3125 -1.53125 0.328125 0.078125 2 0.078125 C 3.671875 0.078125 3.6875 -1.53125 3.6875 -2.21875 Z M 2.796875 -2.3125 C 2.796875 -1.921875 2.796875 -1.28125 2.75 -0.921875 C 2.640625 -0.265625 2.203125 -0.171875 2 -0.171875 C 1.75 -0.171875 1.359375 -0.328125 1.265625 -0.84375 C 1.203125 -1.203125 1.203125 -1.921875 1.203125 -2.3125 C 1.203125 -2.8125 1.203125 -3.265625 1.265625 -3.625 C 1.34375 -4.25 1.828125 -4.3125 2 -4.3125 C 2.265625 -4.3125 2.546875 -4.1875 2.671875 -3.875 C 2.796875 -3.609375 2.796875 -2.875 2.796875 -2.3125 Z M 2.796875 -2.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-5-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.65625 -0.546875 C 1.65625 -0.84375 1.40625 -1.09375 1.109375 -1.09375 C 0.8125 -1.09375 0.5625 -0.84375 0.5625 -0.546875 C 0.5625 -0.25 0.8125 0 1.109375 0 C 1.40625 0 1.65625 -0.25 1.65625 -0.546875 Z M 1.65625 -0.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-5-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.671875 -1.421875 C 3.671875 -2.40625 2.96875 -2.90625 2.125 -2.90625 C 1.96875 -2.90625 1.578125 -2.90625 1.28125 -2.390625 L 1.28125 -2.515625 C 1.28125 -3.3125 1.421875 -3.609375 1.484375 -3.71875 C 1.640625 -4.046875 2.015625 -4.296875 2.453125 -4.296875 C 2.578125 -4.296875 2.8125 -4.265625 2.96875 -4.109375 C 2.71875 -4.078125 2.59375 -3.890625 2.59375 -3.671875 C 2.59375 -3.4375 2.75 -3.25 3.03125 -3.25 C 3.296875 -3.25 3.46875 -3.421875 3.46875 -3.6875 C 3.46875 -4.125 3.171875 -4.5625 2.4375 -4.5625 C 1.484375 -4.5625 0.328125 -3.96875 0.328125 -2.203125 C 0.328125 -1.65625 0.390625 -1.09375 0.6875 -0.625 C 1.015625 -0.09375 1.546875 0.078125 2.03125 0.078125 C 3 0.078125 3.671875 -0.5 3.671875 -1.421875 Z M 2.71875 -1.4375 C 2.71875 -0.734375 2.71875 -0.21875 2.015625 -0.21875 C 1.65625 -0.21875 1.46875 -0.5 1.40625 -0.609375 C 1.296875 -0.828125 1.296875 -1.34375 1.296875 -1.46875 C 1.296875 -2.328125 1.671875 -2.65625 2.0625 -2.65625 C 2.71875 -2.65625 2.71875 -2.140625 2.71875 -1.4375 Z M 2.71875 -1.4375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-5-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.671875 -1.25 C 3.671875 -1.640625 3.46875 -2.234375 2.453125 -2.453125 C 2.9375 -2.59375 3.4375 -3 3.4375 -3.59375 C 3.4375 -4.125 2.90625 -4.5625 1.9375 -4.5625 C 1.09375 -4.5625 0.5625 -4.125 0.5625 -3.5625 C 0.5625 -3.265625 0.78125 -3.078125 1.03125 -3.078125 C 1.359375 -3.078125 1.53125 -3.296875 1.53125 -3.546875 C 1.53125 -3.953125 1.15625 -4.03125 1.125 -4.046875 C 1.359375 -4.234375 1.671875 -4.296875 1.890625 -4.296875 C 2.46875 -4.296875 2.484375 -3.84375 2.484375 -3.609375 C 2.484375 -3.53125 2.484375 -2.609375 1.75 -2.578125 C 1.46875 -2.5625 1.453125 -2.546875 1.421875 -2.546875 C 1.359375 -2.53125 1.34375 -2.46875 1.34375 -2.421875 C 1.34375 -2.296875 1.40625 -2.296875 1.53125 -2.296875 L 1.84375 -2.296875 C 2.59375 -2.296875 2.59375 -1.609375 2.59375 -1.265625 C 2.59375 -0.9375 2.59375 -0.21875 1.875 -0.21875 C 1.6875 -0.21875 1.328125 -0.25 1 -0.453125 C 1.21875 -0.515625 1.40625 -0.703125 1.40625 -0.984375 C 1.40625 -1.296875 1.171875 -1.515625 0.875 -1.515625 C 0.578125 -1.515625 0.328125 -1.328125 0.328125 -0.96875 C 0.328125 -0.34375 1.015625 0.078125 1.90625 0.078125 C 3.15625 0.078125 3.671875 -0.625 3.671875 -1.25 Z M 3.671875 -1.25 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-5-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.609375 -1.546875 L 3.28125 -1.546875 C 3.25 -1.40625 3.1875 -0.96875 3.09375 -0.90625 C 3.015625 -0.875 2.5 -0.875 2.390625 -0.875 L 1.359375 -0.875 C 1.6875 -1.140625 2.046875 -1.4375 2.359375 -1.671875 C 3.15625 -2.265625 3.609375 -2.578125 3.609375 -3.25 C 3.609375 -4.046875 2.875 -4.5625 1.890625 -4.5625 C 1.046875 -4.5625 0.390625 -4.125 0.390625 -3.5 C 0.390625 -3.09375 0.734375 -2.984375 0.90625 -2.984375 C 1.125 -2.984375 1.40625 -3.140625 1.40625 -3.484375 C 1.40625 -3.859375 1.109375 -3.96875 1 -4 C 1.203125 -4.15625 1.46875 -4.234375 1.71875 -4.234375 C 2.328125 -4.234375 2.640625 -3.765625 2.640625 -3.234375 C 2.640625 -2.765625 2.375 -2.28125 1.890625 -1.796875 L 0.484375 -0.359375 C 0.390625 -0.28125 0.390625 -0.265625 0.390625 -0.125 L 0.390625 0 L 3.390625 0 Z M 3.609375 -1.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-5-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.4375 0 L 3.4375 -0.328125 L 2.46875 -0.328125 L 2.46875 -4.34375 C 2.46875 -4.5 2.46875 -4.5625 2.28125 -4.5625 C 2.203125 -4.5625 2.1875 -4.5625 2.125 -4.515625 C 1.59375 -4.125 0.875 -4.125 0.734375 -4.125 L 0.59375 -4.125 L 0.59375 -3.796875 L 0.734375 -3.796875 C 0.84375 -3.796875 1.21875 -3.796875 1.640625 -3.9375 L 1.640625 -0.328125 L 0.671875 -0.328125 L 0.671875 0 C 0.96875 -0.015625 1.71875 -0.015625 2.0625 -0.015625 C 2.390625 -0.015625 3.140625 -0.015625 3.4375 0 Z M 3.4375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.203125 -2.234375 C 3.203125 -2.78125 3.171875 -3.34375 2.921875 -3.859375 C 2.609375 -4.53125 2.03125 -4.640625 1.734375 -4.640625 C 1.328125 -4.640625 0.8125 -4.453125 0.53125 -3.8125 C 0.3125 -3.328125 0.265625 -2.78125 0.265625 -2.234375 C 0.265625 -1.703125 0.296875 -1.078125 0.578125 -0.546875 C 0.890625 0.015625 1.390625 0.15625 1.734375 0.15625 C 2.109375 0.15625 2.640625 0 2.953125 -0.65625 C 3.171875 -1.140625 3.203125 -1.671875 3.203125 -2.234375 Z M 2.625 -2.3125 C 2.625 -1.796875 2.625 -1.3125 2.546875 -0.875 C 2.453125 -0.203125 2.046875 0 1.734375 0 C 1.46875 0 1.046875 -0.171875 0.921875 -0.84375 C 0.84375 -1.265625 0.84375 -1.90625 0.84375 -2.3125 C 0.84375 -2.765625 0.84375 -3.21875 0.90625 -3.59375 C 1.03125 -4.421875 1.5625 -4.484375 1.734375 -4.484375 C 1.96875 -4.484375 2.421875 -4.359375 2.5625 -3.671875 C 2.625 -3.28125 2.625 -2.75 2.625 -2.3125 Z M 2.625 -2.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-6-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.34375 -0.375 C 1.34375 -0.578125 1.171875 -0.734375 0.96875 -0.734375 C 0.765625 -0.734375 0.59375 -0.578125 0.59375 -0.375 C 0.59375 -0.171875 0.765625 0 0.96875 0 C 1.171875 0 1.34375 -0.171875 1.34375 -0.375 Z M 1.34375 -0.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-6-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.921875 0 L 2.921875 -0.21875 L 2.703125 -0.21875 C 2.0625 -0.21875 2.046875 -0.296875 2.046875 -0.546875 L 2.046875 -4.453125 C 2.046875 -4.625 2.046875 -4.640625 1.890625 -4.640625 C 1.453125 -4.1875 0.84375 -4.1875 0.625 -4.1875 L 0.625 -3.984375 C 0.765625 -3.984375 1.171875 -3.984375 1.53125 -4.15625 L 1.53125 -0.546875 C 1.53125 -0.296875 1.515625 -0.21875 0.890625 -0.21875 L 0.65625 -0.21875 L 0.65625 0 C 0.90625 -0.015625 1.515625 -0.015625 1.796875 -0.015625 C 2.0625 -0.015625 2.671875 -0.015625 2.921875 0 Z M 2.921875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-6-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.125 -1.21875 L 2.953125 -1.21875 C 2.921875 -1 2.875 -0.703125 2.796875 -0.59375 C 2.75 -0.53125 2.296875 -0.53125 2.140625 -0.53125 L 0.890625 -0.53125 L 1.625 -1.25 C 2.703125 -2.21875 3.125 -2.59375 3.125 -3.296875 C 3.125 -4.078125 2.5 -4.640625 1.65625 -4.640625 C 0.859375 -4.640625 0.34375 -4 0.34375 -3.375 C 0.34375 -2.984375 0.703125 -2.984375 0.71875 -2.984375 C 0.84375 -2.984375 1.078125 -3.078125 1.078125 -3.359375 C 1.078125 -3.546875 0.953125 -3.71875 0.703125 -3.71875 C 0.65625 -3.71875 0.640625 -3.71875 0.625 -3.71875 C 0.78125 -4.171875 1.15625 -4.421875 1.5625 -4.421875 C 2.1875 -4.421875 2.5 -3.859375 2.5 -3.296875 C 2.5 -2.734375 2.140625 -2.1875 1.765625 -1.75 L 0.421875 -0.265625 C 0.34375 -0.1875 0.34375 -0.171875 0.34375 0 L 2.9375 0 Z M 3.125 -1.21875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-6-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.1875 -1.421875 C 3.1875 -2.3125 2.5625 -2.96875 1.796875 -2.96875 C 1.3125 -2.96875 1.0625 -2.625 0.921875 -2.28125 L 0.921875 -2.453125 C 0.921875 -4.21875 1.78125 -4.46875 2.140625 -4.46875 C 2.3125 -4.46875 2.59375 -4.421875 2.75 -4.1875 C 2.640625 -4.1875 2.375 -4.1875 2.375 -3.875 C 2.375 -3.65625 2.53125 -3.546875 2.6875 -3.546875 C 2.796875 -3.546875 3.015625 -3.609375 3.015625 -3.890625 C 3.015625 -4.3125 2.703125 -4.640625 2.125 -4.640625 C 1.234375 -4.640625 0.296875 -3.75 0.296875 -2.203125 C 0.296875 -0.34375 1.09375 0.15625 1.75 0.15625 C 2.515625 0.15625 3.1875 -0.5 3.1875 -1.421875 Z M 2.5625 -1.421875 C 2.5625 -1.09375 2.5625 -0.75 2.4375 -0.5 C 2.234375 -0.078125 1.90625 -0.046875 1.75 -0.046875 C 1.3125 -0.046875 1.09375 -0.453125 1.0625 -0.5625 C 0.9375 -0.890625 0.9375 -1.453125 0.9375 -1.578125 C 0.9375 -2.125 1.15625 -2.8125 1.78125 -2.8125 C 1.890625 -2.8125 2.21875 -2.8125 2.4375 -2.390625 C 2.5625 -2.125 2.5625 -1.765625 2.5625 -1.421875 Z M 2.5625 -1.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799443-6-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.1875 -1.1875 C 3.1875 -1.765625 2.75 -2.3125 2.015625 -2.453125 C 2.59375 -2.640625 3 -3.125 3 -3.671875 C 3 -4.25 2.390625 -4.640625 1.71875 -4.640625 C 1.015625 -4.640625 0.484375 -4.21875 0.484375 -3.6875 C 0.484375 -3.46875 0.640625 -3.328125 0.84375 -3.328125 C 1.046875 -3.328125 1.1875 -3.484375 1.1875 -3.6875 C 1.1875 -4.03125 0.859375 -4.03125 0.765625 -4.03125 C 0.96875 -4.375 1.4375 -4.46875 1.6875 -4.46875 C 1.96875 -4.46875 2.359375 -4.3125 2.359375 -3.6875 C 2.359375 -3.609375 2.34375 -3.203125 2.15625 -2.890625 C 1.953125 -2.5625 1.71875 -2.53125 1.546875 -2.53125 C 1.484375 -2.515625 1.3125 -2.515625 1.265625 -2.515625 C 1.21875 -2.5 1.15625 -2.5 1.15625 -2.421875 C 1.15625 -2.34375 1.21875 -2.34375 1.328125 -2.34375 L 1.640625 -2.34375 C 2.203125 -2.34375 2.46875 -1.875 2.46875 -1.1875 C 2.46875 -0.25 1.984375 -0.046875 1.671875 -0.046875 C 1.375 -0.046875 0.859375 -0.15625 0.609375 -0.578125 C 0.859375 -0.53125 1.078125 -0.6875 1.078125 -0.953125 C 1.078125 -1.203125 0.890625 -1.34375 0.6875 -1.34375 C 0.515625 -1.34375 0.296875 -1.25 0.296875 -0.9375 C 0.296875 -0.3125 0.9375 0.15625 1.703125 0.15625 C 2.546875 0.15625 3.1875 -0.484375 3.1875 -1.1875 Z M 3.1875 -1.1875 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1500410804799443-1\">\n",
       "  <path d=\"M 33 0 L 97 0 L 97 127.957031 L 33 127.957031 Z M 33 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799443-2\">\n",
       "  <path d=\"M 118 0 L 154 0 L 154 127.957031 L 118 127.957031 Z M 118 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799443-3\">\n",
       "  <path d=\"M 175 0 L 210 0 L 210 127.957031 L 175 127.957031 Z M 175 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799443-4\">\n",
       "  <path d=\"M 19 99 L 218.394531 99 L 218.394531 100 L 19 100 Z M 19 99 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799443-5\">\n",
       "  <path d=\"M 19 70 L 218.394531 70 L 218.394531 72 L 19 72 Z M 19 70 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799443-6\">\n",
       "  <path d=\"M 19 42 L 218.394531 42 L 218.394531 44 L 19 44 Z M 19 42 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799443-7\">\n",
       "  <path d=\"M 19 13 L 218.394531 13 L 218.394531 15 L 19 15 Z M 19 13 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1500410804799443-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 14.173094 0.0001875 L 14.173094 127.558781 L 76.536375 127.558781 L 76.536375 0.0001875 Z M 14.173094 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-0-1\" x=\"59.865\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-1-1\" x=\"65.967\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799443-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 99.212156 0.0001875 L 99.212156 127.558781 L 133.231687 127.558781 L 133.231687 0.0001875 Z M 99.212156 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-0-1\" x=\"130.731\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-1-2\" x=\"136.833\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799443-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 155.907469 0.0001875 L 155.907469 127.558781 L 189.923094 127.558781 L 189.923094 0.0001875 Z M 155.907469 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-0-1\" x=\"187.424\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-1-3\" x=\"193.526\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799443-4)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 28.347844 L 198.427 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799443-5)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 56.6955 L 198.427 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799443-6)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 85.03925 L 198.427 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799443-7)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 113.386906 L 198.427 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 30.341062 56.6955 C 30.341062 57.793156 29.446531 58.687688 28.344969 58.687688 C 27.247312 58.687688 26.352781 57.793156 26.352781 56.6955 C 26.352781 55.593938 27.247312 54.699406 28.344969 54.699406 C 29.446531 54.699406 30.341062 55.593938 30.341062 56.6955 Z M 30.341062 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 30.341062 113.386906 C 30.341062 114.488469 29.446531 115.379094 28.344969 115.379094 C 27.247312 115.379094 26.352781 114.488469 26.352781 113.386906 C 26.352781 112.285344 27.247312 111.394719 28.344969 111.394719 C 29.446531 111.394719 30.341062 112.285344 30.341062 113.386906 Z M 30.341062 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 58.684812 28.347844 C 58.684812 29.4455 57.794187 30.340031 56.692625 30.340031 C 55.594969 30.340031 54.700437 29.4455 54.700437 28.347844 C 54.700437 27.246281 55.594969 26.355656 56.692625 26.355656 C 57.794187 26.355656 58.684812 27.246281 58.684812 28.347844 Z M 58.684812 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 58.684812 85.03925 C 58.684812 86.140813 57.794187 87.031438 56.692625 87.031438 C 55.594969 87.031438 54.700437 86.140813 54.700437 85.03925 C 54.700437 83.941594 55.594969 83.047063 56.692625 83.047063 C 57.794187 83.047063 58.684812 83.941594 58.684812 85.03925 Z M 58.684812 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 28.347844 C 115.380125 29.4455 114.4895 30.340031 113.387937 30.340031 C 112.286375 30.340031 111.39575 29.4455 111.39575 28.347844 C 111.39575 27.246281 112.286375 26.355656 113.387937 26.355656 C 114.4895 26.355656 115.380125 27.246281 115.380125 28.347844 Z M 115.380125 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 56.6955 C 115.380125 57.793156 114.4895 58.687688 113.387937 58.687688 C 112.286375 58.687688 111.39575 57.793156 111.39575 56.6955 C 111.39575 55.593938 112.286375 54.699406 113.387937 54.699406 C 114.4895 54.699406 115.380125 55.593938 115.380125 56.6955 Z M 115.380125 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 85.03925 C 115.380125 86.140813 114.4895 87.031438 113.387937 87.031438 C 112.286375 87.031438 111.39575 86.140813 111.39575 85.03925 C 111.39575 83.941594 112.286375 83.047063 113.387937 83.047063 C 114.4895 83.047063 115.380125 83.941594 115.380125 85.03925 Z M 115.380125 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 113.386906 C 115.380125 114.488469 114.4895 115.379094 113.387937 115.379094 C 112.286375 115.379094 111.39575 114.488469 111.39575 113.386906 C 111.39575 112.285344 112.286375 111.394719 113.387937 111.394719 C 114.4895 111.394719 115.380125 112.285344 115.380125 113.386906 Z M 115.380125 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 172.071531 56.6955 C 172.071531 57.793156 171.180906 58.687688 170.079344 58.687688 C 168.981687 58.687688 168.087156 57.793156 168.087156 56.6955 C 168.087156 55.593938 168.981687 54.699406 170.079344 54.699406 C 171.180906 54.699406 172.071531 55.593938 172.071531 56.6955 Z M 172.071531 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 172.071531 85.03925 C 172.071531 86.140813 171.180906 87.031438 170.079344 87.031438 C 168.981687 87.031438 168.087156 86.140813 168.087156 85.03925 C 168.087156 83.941594 168.981687 83.047063 170.079344 83.047063 C 171.180906 83.047063 172.071531 83.941594 172.071531 85.03925 Z M 172.071531 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 28.344969 56.6955 L 28.344969 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 56.692625 28.347844 L 56.692625 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 113.387937 28.347844 L 113.387937 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 113.387937 85.03925 L 113.387937 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 170.079344 56.6955 L 170.079344 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-1\" x=\"3.321\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-2\" x=\"8.30232\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-3\" x=\"11.071934\" y=\"17.58\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-1\" x=\"3.321\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-2\" x=\"8.30232\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-4\" x=\"11.071934\" y=\"45.926\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-1\" x=\"3.321\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-2\" x=\"8.30232\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-5\" x=\"11.071934\" y=\"74.273\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-1\" x=\"3.321\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-2\" x=\"8.30232\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-2-6\" x=\"11.071934\" y=\"102.619\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-3-1\" x=\"21.684\" y=\"11.363\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-4-1\" x=\"27.33\" y=\"12.26\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-3-1\" x=\"21.684\" y=\"39.71\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-4-2\" x=\"27.33\" y=\"40.6064\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-3-1\" x=\"21.684\" y=\"68.056\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-4-3\" x=\"27.33\" y=\"68.953\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-3-1\" x=\"21.684\" y=\"96.403\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-4-4\" x=\"27.33\" y=\"97.2994\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-1\" x=\"50.383\" y=\"11.831\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-2\" x=\"54.392963\" y=\"11.831\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-3\" x=\"56.61762\" y=\"11.831\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"50.383\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"53.869924\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-3\" x=\"55.808654\" y=\"40.101\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-1\" x=\"50.383\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-2\" x=\"54.392963\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-4\" x=\"56.61762\" y=\"68.524\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"50.383\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"53.869924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-4\" x=\"55.808654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"78.729\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"82.215924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-5\" x=\"84.154654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-1\" x=\"78.729\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-2\" x=\"82.738963\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-5\" x=\"84.96362\" y=\"40.178\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"78.729\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"82.215924\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-6\" x=\"84.154654\" y=\"68.448\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-1\" x=\"78.729\" y=\"96.871\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-2\" x=\"82.738963\" y=\"96.871\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-6\" x=\"84.96362\" y=\"96.871\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"135.422\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"138.908924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-5\" x=\"140.847654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"135.422\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"138.908924\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-4\" x=\"140.847654\" y=\"40.101\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"135.422\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"138.908924\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-6\" x=\"140.847654\" y=\"68.448\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"135.422\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"138.908924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-3\" x=\"140.847654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"192.115\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"195.601924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-5\" x=\"197.540654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-1\" x=\"192.115\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-2\" x=\"196.124963\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-4\" x=\"198.34962\" y=\"40.178\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-1\" x=\"192.115\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-2\" x=\"196.124963\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-5-5\" x=\"198.34962\" y=\"68.524\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-1\" x=\"192.115\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-2\" x=\"195.601924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799443-6-3\" x=\"197.540654\" y=\"96.794\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ],
      "text/plain": [
       "TikzPictures.TikzPicture(L\"\\usetikzlibrary{shapes.misc, positioning}\n",
       "  \\tikzstyle{startnode}=[left, scale=1]\n",
       "  \\tikzstyle{wire}=[above right, scale=0.6]\n",
       "  \\tikzstyle{innernode}=[above right, scale=0.7]\n",
       "  \\tikzstyle{endnode}=[right, scale=1]\n",
       "  \\tikzstyle{layernode}=[scale=0.9]\n",
       "\n",
       "  \\draw[dashed] (0.5,0) rectangle (2.7,4.5);\n",
       "  \\node[layernode] at (1.6,0.3) {$L_1$};\n",
       "  \\draw[dashed] (3.5,0) rectangle (4.7,4.5);\n",
       "  \\node[layernode] at (4.1,0.3) {$L_2$};\n",
       "  \\draw[dashed] (5.5,0) rectangle (6.7,4.5);\n",
       "  \\node[layernode] at (6.1,0.3) {$L_3$};\n",
       "\n",
       "  \\foreach \\a in {1,...,4}\n",
       "    \\draw[thick] (0,\\a) -- ++(7,0);\n",
       "  \\foreach \\x in {{1,2},{1,4},{2,1},{2,3},{4,1},{4,2},{4,3},{4,4},{6,2},{6,3}}\n",
       "  \\filldraw (\\x) circle (2pt);\n",
       "\n",
       "  \\draw[thick] (1,2) -- (1,4);\n",
       "  \\draw[thick] (2,1) -- (2,3);\n",
       "  \\draw[thick] (4,1) -- (4,2);\n",
       "  \\draw[thick] (4,3) -- (4,4);\n",
       "  \\draw[thick] (6,2) -- (6,3);\n",
       "\n",
       "  \\node[startnode] at (0,4) {0.3};\n",
       "  \\node[startnode] at (0,3) {0.1};\n",
       "  \\node[startnode] at (0,2) {0.6};\n",
       "  \\node[startnode] at (0,1) {0.2};\n",
       "\n",
       "  \\node[wire] at (0,4) {$W_1$};\n",
       "  \\node[wire] at (0,3) {$W_2$};\n",
       "  \\node[wire] at (0,2) {$W_3$};\n",
       "  \\node[wire] at (0,1) {$W_4$};\n",
       "\n",
       "  \\node[innernode] at (1,4) {\\textbf{0.6}};\n",
       "  \\node[innernode] at (1,3) {0.1};\n",
       "  \\node[innernode] at (1,2) {\\textbf{0.3}};\n",
       "  \\node[innernode] at (1,1) {0.2};\n",
       "\n",
       "  \\node[innernode] at (2,4) {0.6};\n",
       "  \\node[innernode] at (2,3) {\\textbf{0.2}};\n",
       "  \\node[innernode] at (2,2) {0.3};\n",
       "  \\node[innernode] at (2,1) {\\textbf{0.1}};\n",
       "\n",
       "  \\node[innernode] at (4,4) {0.6};\n",
       "  \\node[innernode] at (4,3) {0.2};\n",
       "  \\node[innernode] at (4,2) {0.3};\n",
       "  \\node[innernode] at (4,1) {0.1};\n",
       "\n",
       "  \\node[innernode] at (6,4) {0.6};\n",
       "  \\node[innernode] at (6,3) {\\textbf{0.3}};\n",
       "  \\node[innernode] at (6,2) {\\textbf{0.2}};\n",
       "  \\node[innernode] at (6,1) {0.1};\n",
       "\", \"scale=1\", \"\", true, true)"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tp = TikzPicture(L\"\"\"\n",
    "    \\usetikzlibrary{shapes.misc, positioning}\n",
    "      \\tikzstyle{startnode}=[left, scale=1]\n",
    "      \\tikzstyle{wire}=[above right, scale=0.6]\n",
    "      \\tikzstyle{innernode}=[above right, scale=0.7]\n",
    "      \\tikzstyle{endnode}=[right, scale=1]\n",
    "      \\tikzstyle{layernode}=[scale=0.9]\n",
    "\n",
    "      \\draw[dashed] (0.5,0) rectangle (2.7,4.5);\n",
    "      \\node[layernode] at (1.6,0.3) {$L_1$};\n",
    "      \\draw[dashed] (3.5,0) rectangle (4.7,4.5);\n",
    "      \\node[layernode] at (4.1,0.3) {$L_2$};\n",
    "      \\draw[dashed] (5.5,0) rectangle (6.7,4.5);\n",
    "      \\node[layernode] at (6.1,0.3) {$L_3$};\n",
    "\n",
    "      \\foreach \\a in {1,...,4}\n",
    "        \\draw[thick] (0,\\a) -- ++(7,0);\n",
    "      \\foreach \\x in {{1,2},{1,4},{2,1},{2,3},{4,1},{4,2},{4,3},{4,4},{6,2},{6,3}}\n",
    "      \\filldraw (\\x) circle (2pt);\n",
    "\n",
    "      \\draw[thick] (1,2) -- (1,4);\n",
    "      \\draw[thick] (2,1) -- (2,3);\n",
    "      \\draw[thick] (4,1) -- (4,2);\n",
    "      \\draw[thick] (4,3) -- (4,4);\n",
    "      \\draw[thick] (6,2) -- (6,3);\n",
    "\n",
    "      \\node[startnode] at (0,4) {0.3};\n",
    "      \\node[startnode] at (0,3) {0.1};\n",
    "      \\node[startnode] at (0,2) {0.6};\n",
    "      \\node[startnode] at (0,1) {0.2};\n",
    "\n",
    "      \\node[wire] at (0,4) {$W_1$};\n",
    "      \\node[wire] at (0,3) {$W_2$};\n",
    "      \\node[wire] at (0,2) {$W_3$};\n",
    "      \\node[wire] at (0,1) {$W_4$};\n",
    "\n",
    "      \\node[innernode] at (1,4) {\\textbf{0.6}};\n",
    "      \\node[innernode] at (1,3) {0.1};\n",
    "      \\node[innernode] at (1,2) {\\textbf{0.3}};\n",
    "      \\node[innernode] at (1,1) {0.2};\n",
    "\n",
    "      \\node[innernode] at (2,4) {0.6};\n",
    "      \\node[innernode] at (2,3) {\\textbf{0.2}};\n",
    "      \\node[innernode] at (2,2) {0.3};\n",
    "      \\node[innernode] at (2,1) {\\textbf{0.1}};\n",
    "\n",
    "      \\node[innernode] at (4,4) {0.6};\n",
    "      \\node[innernode] at (4,3) {0.2};\n",
    "      \\node[innernode] at (4,2) {0.3};\n",
    "      \\node[innernode] at (4,1) {0.1};\n",
    "\n",
    "      \\node[innernode] at (6,4) {0.6};\n",
    "      \\node[innernode] at (6,3) {\\textbf{0.3}};\n",
    "      \\node[innernode] at (6,2) {\\textbf{0.2}};\n",
    "      \\node[innernode] at (6,1) {0.1};\n",
    "    \"\"\"\n",
    ", options=\"scale=1\", preamble=\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"abs\\$bla\""
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LaTeXString(L\"abs$\"*\"bla\").s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[33mWARNING: \u001b[39m\u001b[22m\u001b[33mreplacing docs for 'Base.push! :: Tuple{TikzPictures.TikzPicture,Any}' in module 'Main'.\u001b[39m\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Base.push!"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\"Append string to existing TikzPictureString\"\n",
    "function Base.push!(tp::TikzPicture, str)\n",
    "    newstr = tp.data*\"\\n\"*str\n",
    "    tp.data = newstr\n",
    "    return\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "      \\node[endnode] at (7,4) {0.6};\n",
    "      \\node[endnode] at (7,3) {0.3};\n",
    "      \\node[endnode] at (7,2) {0.2};\n",
    "      \\node[endnode] at (7,1) {0.1};"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "push!(tp, L\"\\node[endnode] at (7,4) {0.6};\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"237.57pt\" height=\"127.957pt\" viewBox=\"0 0 237.57 127.957\" version=\"1.1\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.359375 -5.421875 C 3.4375 -5.75 3.46875 -5.84375 4.3125 -5.84375 C 4.578125 -5.84375 4.640625 -5.84375 4.640625 -6.015625 C 4.640625 -6.125 4.546875 -6.125 4.5 -6.125 C 4.203125 -6.125 3.46875 -6.09375 3.171875 -6.09375 C 2.90625 -6.09375 2.25 -6.125 1.984375 -6.125 C 1.921875 -6.125 1.8125 -6.125 1.8125 -5.953125 C 1.8125 -5.84375 1.890625 -5.84375 2.0625 -5.84375 C 2.078125 -5.84375 2.25 -5.84375 2.40625 -5.828125 C 2.5625 -5.8125 2.640625 -5.796875 2.640625 -5.6875 C 2.640625 -5.65625 2.640625 -5.625 2.609375 -5.515625 L 1.40625 -0.703125 C 1.3125 -0.34375 1.296875 -0.28125 0.59375 -0.28125 C 0.4375 -0.28125 0.34375 -0.28125 0.34375 -0.09375 C 0.34375 0 0.4375 0 0.59375 0 L 4.75 0 C 4.953125 0 4.96875 0 5.015625 -0.15625 L 5.734375 -2.09375 C 5.765625 -2.1875 5.765625 -2.203125 5.765625 -2.21875 C 5.765625 -2.25 5.734375 -2.3125 5.65625 -2.3125 C 5.578125 -2.3125 5.5625 -2.265625 5.5 -2.125 C 5.203125 -1.296875 4.8125 -0.28125 3.25 -0.28125 L 2.40625 -0.28125 C 2.28125 -0.28125 2.265625 -0.28125 2.21875 -0.28125 C 2.125 -0.296875 2.09375 -0.3125 2.09375 -0.375 C 2.09375 -0.40625 2.09375 -0.421875 2.140625 -0.578125 Z M 3.359375 -5.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.109375 -4 C 2.109375 -4.171875 2.09375 -4.171875 1.921875 -4.171875 C 1.515625 -3.78125 0.9375 -3.765625 0.6875 -3.765625 L 0.6875 -3.546875 C 0.828125 -3.546875 1.25 -3.546875 1.59375 -3.71875 L 1.59375 -0.515625 C 1.59375 -0.3125 1.59375 -0.21875 0.96875 -0.21875 L 0.734375 -0.21875 L 0.734375 0 C 0.84375 0 1.609375 -0.03125 1.84375 -0.03125 C 2.046875 -0.03125 2.828125 0 2.96875 0 L 2.96875 -0.21875 L 2.734375 -0.21875 C 2.109375 -0.21875 2.109375 -0.3125 2.109375 -0.515625 Z M 2.109375 -4 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.171875 -1.140625 L 2.953125 -1.140625 C 2.9375 -1 2.875 -0.640625 2.796875 -0.578125 C 2.75 -0.53125 2.265625 -0.53125 2.171875 -0.53125 L 1.015625 -0.53125 C 1.671875 -1.125 1.890625 -1.296875 2.28125 -1.59375 C 2.734375 -1.953125 3.171875 -2.34375 3.171875 -2.953125 C 3.171875 -3.703125 2.5 -4.171875 1.703125 -4.171875 C 0.921875 -4.171875 0.390625 -3.625 0.390625 -3.046875 C 0.390625 -2.71875 0.671875 -2.6875 0.734375 -2.6875 C 0.875 -2.6875 1.0625 -2.796875 1.0625 -3.03125 C 1.0625 -3.140625 1.015625 -3.359375 0.6875 -3.359375 C 0.890625 -3.8125 1.3125 -3.9375 1.609375 -3.9375 C 2.234375 -3.9375 2.5625 -3.453125 2.5625 -2.953125 C 2.5625 -2.40625 2.171875 -1.96875 1.96875 -1.734375 L 0.453125 -0.25 C 0.390625 -0.1875 0.390625 -0.171875 0.390625 0 L 2.984375 0 Z M 3.171875 -1.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-1-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.71875 -2.09375 C 2.203125 -2.09375 2.5625 -1.765625 2.5625 -1.09375 C 2.5625 -0.3125 2.109375 -0.078125 1.734375 -0.078125 C 1.484375 -0.078125 0.9375 -0.140625 0.671875 -0.515625 C 0.96875 -0.53125 1.03125 -0.734375 1.03125 -0.859375 C 1.03125 -1.0625 0.890625 -1.21875 0.6875 -1.21875 C 0.515625 -1.21875 0.34375 -1.109375 0.34375 -0.84375 C 0.34375 -0.25 1 0.125 1.75 0.125 C 2.625 0.125 3.234375 -0.453125 3.234375 -1.09375 C 3.234375 -1.578125 2.828125 -2.0625 2.140625 -2.21875 C 2.796875 -2.453125 3.03125 -2.921875 3.03125 -3.296875 C 3.03125 -3.796875 2.46875 -4.171875 1.765625 -4.171875 C 1.0625 -4.171875 0.53125 -3.828125 0.53125 -3.328125 C 0.53125 -3.109375 0.671875 -3 0.859375 -3 C 1.0625 -3 1.1875 -3.140625 1.1875 -3.3125 C 1.1875 -3.5 1.0625 -3.625 0.859375 -3.640625 C 1.078125 -3.921875 1.515625 -3.984375 1.75 -3.984375 C 2.03125 -3.984375 2.421875 -3.84375 2.421875 -3.296875 C 2.421875 -3.046875 2.34375 -2.75 2.171875 -2.5625 C 1.96875 -2.3125 1.796875 -2.3125 1.46875 -2.28125 C 1.3125 -2.28125 1.3125 -2.28125 1.28125 -2.265625 C 1.265625 -2.265625 1.21875 -2.25 1.21875 -2.1875 C 1.21875 -2.09375 1.265625 -2.09375 1.375 -2.09375 Z M 1.71875 -2.09375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.578125 -3.1875 C 4.578125 -3.984375 4.53125 -4.78125 4.1875 -5.515625 C 3.734375 -6.484375 2.90625 -6.640625 2.5 -6.640625 C 1.890625 -6.640625 1.171875 -6.375 0.75 -5.453125 C 0.4375 -4.765625 0.390625 -3.984375 0.390625 -3.1875 C 0.390625 -2.4375 0.421875 -1.546875 0.84375 -0.78125 C 1.265625 0.015625 2 0.21875 2.484375 0.21875 C 3.015625 0.21875 3.78125 0.015625 4.21875 -0.9375 C 4.53125 -1.625 4.578125 -2.40625 4.578125 -3.1875 Z M 3.765625 -3.3125 C 3.765625 -2.5625 3.765625 -1.890625 3.65625 -1.25 C 3.5 -0.296875 2.9375 0 2.484375 0 C 2.09375 0 1.5 -0.25 1.328125 -1.203125 C 1.21875 -1.796875 1.21875 -2.71875 1.21875 -3.3125 C 1.21875 -3.953125 1.21875 -4.609375 1.296875 -5.140625 C 1.484375 -6.328125 2.234375 -6.421875 2.484375 -6.421875 C 2.8125 -6.421875 3.46875 -6.234375 3.65625 -5.25 C 3.765625 -4.6875 3.765625 -3.9375 3.765625 -3.3125 Z M 3.765625 -3.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-2-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.90625 -0.53125 C 1.90625 -0.8125 1.671875 -1.0625 1.390625 -1.0625 C 1.09375 -1.0625 0.859375 -0.8125 0.859375 -0.53125 C 0.859375 -0.234375 1.09375 0 1.390625 0 C 1.671875 0 1.90625 -0.234375 1.90625 -0.53125 Z M 1.90625 -0.53125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-2-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -1.703125 C 4.5625 -2.515625 3.921875 -3.296875 2.890625 -3.515625 C 3.703125 -3.78125 4.28125 -4.46875 4.28125 -5.265625 C 4.28125 -6.078125 3.40625 -6.640625 2.453125 -6.640625 C 1.453125 -6.640625 0.6875 -6.046875 0.6875 -5.28125 C 0.6875 -4.953125 0.90625 -4.765625 1.203125 -4.765625 C 1.5 -4.765625 1.703125 -4.984375 1.703125 -5.28125 C 1.703125 -5.765625 1.234375 -5.765625 1.09375 -5.765625 C 1.390625 -6.265625 2.046875 -6.390625 2.40625 -6.390625 C 2.828125 -6.390625 3.375 -6.171875 3.375 -5.28125 C 3.375 -5.15625 3.34375 -4.578125 3.09375 -4.140625 C 2.796875 -3.65625 2.453125 -3.625 2.203125 -3.625 C 2.125 -3.609375 1.890625 -3.59375 1.8125 -3.59375 C 1.734375 -3.578125 1.671875 -3.5625 1.671875 -3.46875 C 1.671875 -3.359375 1.734375 -3.359375 1.90625 -3.359375 L 2.34375 -3.359375 C 3.15625 -3.359375 3.53125 -2.6875 3.53125 -1.703125 C 3.53125 -0.34375 2.84375 -0.0625 2.40625 -0.0625 C 1.96875 -0.0625 1.21875 -0.234375 0.875 -0.8125 C 1.21875 -0.765625 1.53125 -0.984375 1.53125 -1.359375 C 1.53125 -1.71875 1.265625 -1.921875 0.984375 -1.921875 C 0.734375 -1.921875 0.421875 -1.78125 0.421875 -1.34375 C 0.421875 -0.4375 1.34375 0.21875 2.4375 0.21875 C 3.65625 0.21875 4.5625 -0.6875 4.5625 -1.703125 Z M 4.5625 -1.703125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-2-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.171875 0 L 4.171875 -0.3125 L 3.859375 -0.3125 C 2.953125 -0.3125 2.9375 -0.421875 2.9375 -0.78125 L 2.9375 -6.375 C 2.9375 -6.625 2.9375 -6.640625 2.703125 -6.640625 C 2.078125 -6 1.203125 -6 0.890625 -6 L 0.890625 -5.6875 C 1.09375 -5.6875 1.671875 -5.6875 2.1875 -5.953125 L 2.1875 -0.78125 C 2.1875 -0.421875 2.15625 -0.3125 1.265625 -0.3125 L 0.953125 -0.3125 L 0.953125 0 C 1.296875 -0.03125 2.15625 -0.03125 2.5625 -0.03125 C 2.953125 -0.03125 3.828125 -0.03125 4.171875 0 Z M 4.171875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-2-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -2.03125 C 4.5625 -3.296875 3.671875 -4.25 2.5625 -4.25 C 1.890625 -4.25 1.515625 -3.75 1.3125 -3.265625 L 1.3125 -3.515625 C 1.3125 -6.03125 2.546875 -6.390625 3.0625 -6.390625 C 3.296875 -6.390625 3.71875 -6.328125 3.9375 -5.984375 C 3.78125 -5.984375 3.390625 -5.984375 3.390625 -5.546875 C 3.390625 -5.234375 3.625 -5.078125 3.84375 -5.078125 C 4 -5.078125 4.3125 -5.171875 4.3125 -5.5625 C 4.3125 -6.15625 3.875 -6.640625 3.046875 -6.640625 C 1.765625 -6.640625 0.421875 -5.359375 0.421875 -3.15625 C 0.421875 -0.484375 1.578125 0.21875 2.5 0.21875 C 3.609375 0.21875 4.5625 -0.71875 4.5625 -2.03125 Z M 3.65625 -2.046875 C 3.65625 -1.5625 3.65625 -1.0625 3.484375 -0.703125 C 3.1875 -0.109375 2.734375 -0.0625 2.5 -0.0625 C 1.875 -0.0625 1.578125 -0.65625 1.515625 -0.8125 C 1.328125 -1.28125 1.328125 -2.078125 1.328125 -2.25 C 1.328125 -3.03125 1.65625 -4.03125 2.546875 -4.03125 C 2.71875 -4.03125 3.171875 -4.03125 3.484375 -3.40625 C 3.65625 -3.046875 3.65625 -2.53125 3.65625 -2.046875 Z M 3.65625 -2.046875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-2-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.46875 -1.734375 L 4.234375 -1.734375 C 4.171875 -1.4375 4.109375 -1 4 -0.84375 C 3.9375 -0.765625 3.28125 -0.765625 3.0625 -0.765625 L 1.265625 -0.765625 L 2.328125 -1.796875 C 3.875 -3.171875 4.46875 -3.703125 4.46875 -4.703125 C 4.46875 -5.84375 3.578125 -6.640625 2.359375 -6.640625 C 1.234375 -6.640625 0.5 -5.71875 0.5 -4.828125 C 0.5 -4.28125 1 -4.28125 1.03125 -4.28125 C 1.203125 -4.28125 1.546875 -4.390625 1.546875 -4.8125 C 1.546875 -5.0625 1.359375 -5.328125 1.015625 -5.328125 C 0.9375 -5.328125 0.921875 -5.328125 0.890625 -5.3125 C 1.109375 -5.96875 1.65625 -6.328125 2.234375 -6.328125 C 3.140625 -6.328125 3.5625 -5.515625 3.5625 -4.703125 C 3.5625 -3.90625 3.078125 -3.125 2.515625 -2.5 L 0.609375 -0.375 C 0.5 -0.265625 0.5 -0.234375 0.5 0 L 4.203125 0 Z M 4.46875 -1.734375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.484375 -3.390625 C 5.640625 -3.65625 5.78125 -3.875 6.15625 -3.90625 C 6.21875 -3.90625 6.265625 -3.90625 6.265625 -4.015625 C 6.265625 -4.046875 6.25 -4.09375 6.203125 -4.09375 C 6.0625 -4.09375 5.890625 -4.0625 5.734375 -4.0625 C 5.53125 -4.0625 5.3125 -4.09375 5.109375 -4.09375 C 5.078125 -4.09375 5 -4.09375 5 -3.96875 C 5 -3.90625 5.0625 -3.90625 5.09375 -3.90625 C 5.234375 -3.890625 5.453125 -3.84375 5.453125 -3.671875 C 5.453125 -3.609375 5.421875 -3.546875 5.375 -3.46875 L 3.75 -0.65625 L 3.53125 -3.625 C 3.53125 -3.734375 3.515625 -3.890625 3.953125 -3.90625 C 4.046875 -3.90625 4.109375 -3.90625 4.109375 -4.015625 C 4.109375 -4.078125 4.046875 -4.09375 4.015625 -4.09375 C 3.78125 -4.09375 3.53125 -4.0625 3.296875 -4.0625 C 3.15625 -4.0625 2.796875 -4.09375 2.65625 -4.09375 C 2.625 -4.09375 2.546875 -4.09375 2.546875 -3.96875 C 2.546875 -3.90625 2.609375 -3.90625 2.6875 -3.90625 C 2.953125 -3.90625 3 -3.859375 3.015625 -3.75 L 3.046875 -3.296875 L 1.53125 -0.65625 L 1.296875 -3.6875 C 1.296875 -3.765625 1.296875 -3.890625 1.765625 -3.90625 C 1.8125 -3.90625 1.890625 -3.90625 1.890625 -4.015625 C 1.890625 -4.09375 1.8125 -4.09375 1.796875 -4.09375 C 1.5625 -4.09375 1.3125 -4.0625 1.0625 -4.0625 C 0.859375 -4.0625 0.640625 -4.09375 0.4375 -4.09375 C 0.40625 -4.09375 0.328125 -4.09375 0.328125 -3.96875 C 0.328125 -3.90625 0.390625 -3.90625 0.484375 -3.90625 C 0.78125 -3.90625 0.78125 -3.84375 0.796875 -3.6875 L 1.0625 -0.03125 C 1.078125 0.078125 1.078125 0.125 1.15625 0.125 C 1.234375 0.125 1.25 0.09375 1.296875 0 L 3.0625 -3.046875 L 3.28125 -0.03125 C 3.296875 0.109375 3.3125 0.125 3.375 0.125 C 3.453125 0.125 3.5 0.078125 3.53125 0.015625 Z M 5.484375 -3.390625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.40625 -2.65625 C 1.40625 -2.78125 1.390625 -2.78125 1.28125 -2.78125 C 1.015625 -2.515625 0.625 -2.515625 0.453125 -2.515625 L 0.453125 -2.359375 C 0.5625 -2.359375 0.828125 -2.359375 1.0625 -2.484375 L 1.0625 -0.34375 C 1.0625 -0.203125 1.0625 -0.15625 0.640625 -0.15625 L 0.484375 -0.15625 L 0.484375 0 C 0.5625 0 1.078125 -0.015625 1.234375 -0.015625 C 1.359375 -0.015625 1.890625 0 1.984375 0 L 1.984375 -0.15625 L 1.828125 -0.15625 C 1.40625 -0.15625 1.40625 -0.203125 1.40625 -0.34375 Z M 1.40625 -2.65625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-4-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.109375 -0.765625 L 1.96875 -0.765625 C 1.953125 -0.671875 1.921875 -0.421875 1.859375 -0.375 C 1.828125 -0.359375 1.5 -0.359375 1.453125 -0.359375 L 0.671875 -0.359375 C 1.125 -0.75 1.265625 -0.859375 1.515625 -1.0625 C 1.828125 -1.3125 2.109375 -1.5625 2.109375 -1.96875 C 2.109375 -2.46875 1.671875 -2.78125 1.140625 -2.78125 C 0.609375 -2.78125 0.265625 -2.421875 0.265625 -2.03125 C 0.265625 -1.8125 0.4375 -1.796875 0.484375 -1.796875 C 0.59375 -1.796875 0.703125 -1.875 0.703125 -2.015625 C 0.703125 -2.09375 0.671875 -2.234375 0.453125 -2.234375 C 0.59375 -2.53125 0.875 -2.625 1.078125 -2.625 C 1.484375 -2.625 1.703125 -2.296875 1.703125 -1.96875 C 1.703125 -1.59375 1.453125 -1.3125 1.3125 -1.15625 L 0.3125 -0.15625 C 0.265625 -0.125 0.265625 -0.125 0.265625 0 L 1.984375 0 Z M 2.109375 -0.765625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-4-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.140625 -1.40625 C 1.46875 -1.40625 1.703125 -1.171875 1.703125 -0.71875 C 1.703125 -0.203125 1.40625 -0.046875 1.15625 -0.046875 C 1 -0.046875 0.625 -0.09375 0.453125 -0.34375 C 0.640625 -0.359375 0.6875 -0.484375 0.6875 -0.578125 C 0.6875 -0.71875 0.59375 -0.8125 0.453125 -0.8125 C 0.34375 -0.8125 0.21875 -0.734375 0.21875 -0.5625 C 0.21875 -0.171875 0.65625 0.078125 1.171875 0.078125 C 1.75 0.078125 2.15625 -0.3125 2.15625 -0.71875 C 2.15625 -1.046875 1.890625 -1.375 1.421875 -1.46875 C 1.859375 -1.640625 2.015625 -1.953125 2.015625 -2.203125 C 2.015625 -2.53125 1.640625 -2.78125 1.171875 -2.78125 C 0.71875 -2.78125 0.359375 -2.546875 0.359375 -2.21875 C 0.359375 -2.078125 0.453125 -2 0.578125 -2 C 0.703125 -2 0.78125 -2.09375 0.78125 -2.21875 C 0.78125 -2.328125 0.703125 -2.421875 0.578125 -2.421875 C 0.71875 -2.609375 1.015625 -2.65625 1.171875 -2.65625 C 1.359375 -2.65625 1.609375 -2.5625 1.609375 -2.203125 C 1.609375 -2.03125 1.5625 -1.828125 1.453125 -1.703125 C 1.3125 -1.546875 1.1875 -1.53125 0.984375 -1.53125 C 0.875 -1.515625 0.875 -1.515625 0.84375 -1.515625 C 0.84375 -1.515625 0.8125 -1.5 0.8125 -1.453125 C 0.8125 -1.40625 0.84375 -1.40625 0.921875 -1.40625 Z M 1.140625 -1.40625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-4-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.21875 -0.6875 L 2.21875 -0.84375 L 1.75 -0.84375 L 1.75 -2.703125 C 1.75 -2.796875 1.75 -2.828125 1.65625 -2.828125 C 1.609375 -2.828125 1.59375 -2.828125 1.546875 -2.765625 L 0.15625 -0.84375 L 0.15625 -0.6875 L 1.390625 -0.6875 L 1.390625 -0.34375 C 1.390625 -0.203125 1.390625 -0.15625 1.0625 -0.15625 L 0.9375 -0.15625 L 0.9375 0 C 1.15625 -0.015625 1.421875 -0.015625 1.578125 -0.015625 C 1.71875 -0.015625 2 -0.015625 2.203125 0 L 2.203125 -0.15625 L 2.09375 -0.15625 C 1.75 -0.15625 1.75 -0.203125 1.75 -0.34375 L 1.75 -0.6875 Z M 1.421875 -2.375 L 1.421875 -0.84375 L 0.3125 -0.84375 Z M 1.421875 -2.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.6875 -2.21875 C 3.6875 -2.90625 3.671875 -4.5625 2 -4.5625 C 0.328125 -4.5625 0.3125 -2.90625 0.3125 -2.21875 C 0.3125 -1.53125 0.328125 0.078125 2 0.078125 C 3.671875 0.078125 3.6875 -1.53125 3.6875 -2.21875 Z M 2.796875 -2.3125 C 2.796875 -1.921875 2.796875 -1.28125 2.75 -0.921875 C 2.640625 -0.265625 2.203125 -0.171875 2 -0.171875 C 1.75 -0.171875 1.359375 -0.328125 1.265625 -0.84375 C 1.203125 -1.203125 1.203125 -1.921875 1.203125 -2.3125 C 1.203125 -2.8125 1.203125 -3.265625 1.265625 -3.625 C 1.34375 -4.25 1.828125 -4.3125 2 -4.3125 C 2.265625 -4.3125 2.546875 -4.1875 2.671875 -3.875 C 2.796875 -3.609375 2.796875 -2.875 2.796875 -2.3125 Z M 2.796875 -2.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-5-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.65625 -0.546875 C 1.65625 -0.84375 1.40625 -1.09375 1.109375 -1.09375 C 0.8125 -1.09375 0.5625 -0.84375 0.5625 -0.546875 C 0.5625 -0.25 0.8125 0 1.109375 0 C 1.40625 0 1.65625 -0.25 1.65625 -0.546875 Z M 1.65625 -0.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-5-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.671875 -1.421875 C 3.671875 -2.40625 2.96875 -2.90625 2.125 -2.90625 C 1.96875 -2.90625 1.578125 -2.90625 1.28125 -2.390625 L 1.28125 -2.515625 C 1.28125 -3.3125 1.421875 -3.609375 1.484375 -3.71875 C 1.640625 -4.046875 2.015625 -4.296875 2.453125 -4.296875 C 2.578125 -4.296875 2.8125 -4.265625 2.96875 -4.109375 C 2.71875 -4.078125 2.59375 -3.890625 2.59375 -3.671875 C 2.59375 -3.4375 2.75 -3.25 3.03125 -3.25 C 3.296875 -3.25 3.46875 -3.421875 3.46875 -3.6875 C 3.46875 -4.125 3.171875 -4.5625 2.4375 -4.5625 C 1.484375 -4.5625 0.328125 -3.96875 0.328125 -2.203125 C 0.328125 -1.65625 0.390625 -1.09375 0.6875 -0.625 C 1.015625 -0.09375 1.546875 0.078125 2.03125 0.078125 C 3 0.078125 3.671875 -0.5 3.671875 -1.421875 Z M 2.71875 -1.4375 C 2.71875 -0.734375 2.71875 -0.21875 2.015625 -0.21875 C 1.65625 -0.21875 1.46875 -0.5 1.40625 -0.609375 C 1.296875 -0.828125 1.296875 -1.34375 1.296875 -1.46875 C 1.296875 -2.328125 1.671875 -2.65625 2.0625 -2.65625 C 2.71875 -2.65625 2.71875 -2.140625 2.71875 -1.4375 Z M 2.71875 -1.4375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-5-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.671875 -1.25 C 3.671875 -1.640625 3.46875 -2.234375 2.453125 -2.453125 C 2.9375 -2.59375 3.4375 -3 3.4375 -3.59375 C 3.4375 -4.125 2.90625 -4.5625 1.9375 -4.5625 C 1.09375 -4.5625 0.5625 -4.125 0.5625 -3.5625 C 0.5625 -3.265625 0.78125 -3.078125 1.03125 -3.078125 C 1.359375 -3.078125 1.53125 -3.296875 1.53125 -3.546875 C 1.53125 -3.953125 1.15625 -4.03125 1.125 -4.046875 C 1.359375 -4.234375 1.671875 -4.296875 1.890625 -4.296875 C 2.46875 -4.296875 2.484375 -3.84375 2.484375 -3.609375 C 2.484375 -3.53125 2.484375 -2.609375 1.75 -2.578125 C 1.46875 -2.5625 1.453125 -2.546875 1.421875 -2.546875 C 1.359375 -2.53125 1.34375 -2.46875 1.34375 -2.421875 C 1.34375 -2.296875 1.40625 -2.296875 1.53125 -2.296875 L 1.84375 -2.296875 C 2.59375 -2.296875 2.59375 -1.609375 2.59375 -1.265625 C 2.59375 -0.9375 2.59375 -0.21875 1.875 -0.21875 C 1.6875 -0.21875 1.328125 -0.25 1 -0.453125 C 1.21875 -0.515625 1.40625 -0.703125 1.40625 -0.984375 C 1.40625 -1.296875 1.171875 -1.515625 0.875 -1.515625 C 0.578125 -1.515625 0.328125 -1.328125 0.328125 -0.96875 C 0.328125 -0.34375 1.015625 0.078125 1.90625 0.078125 C 3.15625 0.078125 3.671875 -0.625 3.671875 -1.25 Z M 3.671875 -1.25 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-5-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.609375 -1.546875 L 3.28125 -1.546875 C 3.25 -1.40625 3.1875 -0.96875 3.09375 -0.90625 C 3.015625 -0.875 2.5 -0.875 2.390625 -0.875 L 1.359375 -0.875 C 1.6875 -1.140625 2.046875 -1.4375 2.359375 -1.671875 C 3.15625 -2.265625 3.609375 -2.578125 3.609375 -3.25 C 3.609375 -4.046875 2.875 -4.5625 1.890625 -4.5625 C 1.046875 -4.5625 0.390625 -4.125 0.390625 -3.5 C 0.390625 -3.09375 0.734375 -2.984375 0.90625 -2.984375 C 1.125 -2.984375 1.40625 -3.140625 1.40625 -3.484375 C 1.40625 -3.859375 1.109375 -3.96875 1 -4 C 1.203125 -4.15625 1.46875 -4.234375 1.71875 -4.234375 C 2.328125 -4.234375 2.640625 -3.765625 2.640625 -3.234375 C 2.640625 -2.765625 2.375 -2.28125 1.890625 -1.796875 L 0.484375 -0.359375 C 0.390625 -0.28125 0.390625 -0.265625 0.390625 -0.125 L 0.390625 0 L 3.390625 0 Z M 3.609375 -1.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-5-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.4375 0 L 3.4375 -0.328125 L 2.46875 -0.328125 L 2.46875 -4.34375 C 2.46875 -4.5 2.46875 -4.5625 2.28125 -4.5625 C 2.203125 -4.5625 2.1875 -4.5625 2.125 -4.515625 C 1.59375 -4.125 0.875 -4.125 0.734375 -4.125 L 0.59375 -4.125 L 0.59375 -3.796875 L 0.734375 -3.796875 C 0.84375 -3.796875 1.21875 -3.796875 1.640625 -3.9375 L 1.640625 -0.328125 L 0.671875 -0.328125 L 0.671875 0 C 0.96875 -0.015625 1.71875 -0.015625 2.0625 -0.015625 C 2.390625 -0.015625 3.140625 -0.015625 3.4375 0 Z M 3.4375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.203125 -2.234375 C 3.203125 -2.78125 3.171875 -3.34375 2.921875 -3.859375 C 2.609375 -4.53125 2.03125 -4.640625 1.734375 -4.640625 C 1.328125 -4.640625 0.8125 -4.453125 0.53125 -3.8125 C 0.3125 -3.328125 0.265625 -2.78125 0.265625 -2.234375 C 0.265625 -1.703125 0.296875 -1.078125 0.578125 -0.546875 C 0.890625 0.015625 1.390625 0.15625 1.734375 0.15625 C 2.109375 0.15625 2.640625 0 2.953125 -0.65625 C 3.171875 -1.140625 3.203125 -1.671875 3.203125 -2.234375 Z M 2.625 -2.3125 C 2.625 -1.796875 2.625 -1.3125 2.546875 -0.875 C 2.453125 -0.203125 2.046875 0 1.734375 0 C 1.46875 0 1.046875 -0.171875 0.921875 -0.84375 C 0.84375 -1.265625 0.84375 -1.90625 0.84375 -2.3125 C 0.84375 -2.765625 0.84375 -3.21875 0.90625 -3.59375 C 1.03125 -4.421875 1.5625 -4.484375 1.734375 -4.484375 C 1.96875 -4.484375 2.421875 -4.359375 2.5625 -3.671875 C 2.625 -3.28125 2.625 -2.75 2.625 -2.3125 Z M 2.625 -2.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-6-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.34375 -0.375 C 1.34375 -0.578125 1.171875 -0.734375 0.96875 -0.734375 C 0.765625 -0.734375 0.59375 -0.578125 0.59375 -0.375 C 0.59375 -0.171875 0.765625 0 0.96875 0 C 1.171875 0 1.34375 -0.171875 1.34375 -0.375 Z M 1.34375 -0.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-6-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.921875 0 L 2.921875 -0.21875 L 2.703125 -0.21875 C 2.0625 -0.21875 2.046875 -0.296875 2.046875 -0.546875 L 2.046875 -4.453125 C 2.046875 -4.625 2.046875 -4.640625 1.890625 -4.640625 C 1.453125 -4.1875 0.84375 -4.1875 0.625 -4.1875 L 0.625 -3.984375 C 0.765625 -3.984375 1.171875 -3.984375 1.53125 -4.15625 L 1.53125 -0.546875 C 1.53125 -0.296875 1.515625 -0.21875 0.890625 -0.21875 L 0.65625 -0.21875 L 0.65625 0 C 0.90625 -0.015625 1.515625 -0.015625 1.796875 -0.015625 C 2.0625 -0.015625 2.671875 -0.015625 2.921875 0 Z M 2.921875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-6-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.125 -1.21875 L 2.953125 -1.21875 C 2.921875 -1 2.875 -0.703125 2.796875 -0.59375 C 2.75 -0.53125 2.296875 -0.53125 2.140625 -0.53125 L 0.890625 -0.53125 L 1.625 -1.25 C 2.703125 -2.21875 3.125 -2.59375 3.125 -3.296875 C 3.125 -4.078125 2.5 -4.640625 1.65625 -4.640625 C 0.859375 -4.640625 0.34375 -4 0.34375 -3.375 C 0.34375 -2.984375 0.703125 -2.984375 0.71875 -2.984375 C 0.84375 -2.984375 1.078125 -3.078125 1.078125 -3.359375 C 1.078125 -3.546875 0.953125 -3.71875 0.703125 -3.71875 C 0.65625 -3.71875 0.640625 -3.71875 0.625 -3.71875 C 0.78125 -4.171875 1.15625 -4.421875 1.5625 -4.421875 C 2.1875 -4.421875 2.5 -3.859375 2.5 -3.296875 C 2.5 -2.734375 2.140625 -2.1875 1.765625 -1.75 L 0.421875 -0.265625 C 0.34375 -0.1875 0.34375 -0.171875 0.34375 0 L 2.9375 0 Z M 3.125 -1.21875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-6-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.1875 -1.421875 C 3.1875 -2.3125 2.5625 -2.96875 1.796875 -2.96875 C 1.3125 -2.96875 1.0625 -2.625 0.921875 -2.28125 L 0.921875 -2.453125 C 0.921875 -4.21875 1.78125 -4.46875 2.140625 -4.46875 C 2.3125 -4.46875 2.59375 -4.421875 2.75 -4.1875 C 2.640625 -4.1875 2.375 -4.1875 2.375 -3.875 C 2.375 -3.65625 2.53125 -3.546875 2.6875 -3.546875 C 2.796875 -3.546875 3.015625 -3.609375 3.015625 -3.890625 C 3.015625 -4.3125 2.703125 -4.640625 2.125 -4.640625 C 1.234375 -4.640625 0.296875 -3.75 0.296875 -2.203125 C 0.296875 -0.34375 1.09375 0.15625 1.75 0.15625 C 2.515625 0.15625 3.1875 -0.5 3.1875 -1.421875 Z M 2.5625 -1.421875 C 2.5625 -1.09375 2.5625 -0.75 2.4375 -0.5 C 2.234375 -0.078125 1.90625 -0.046875 1.75 -0.046875 C 1.3125 -0.046875 1.09375 -0.453125 1.0625 -0.5625 C 0.9375 -0.890625 0.9375 -1.453125 0.9375 -1.578125 C 0.9375 -2.125 1.15625 -2.8125 1.78125 -2.8125 C 1.890625 -2.8125 2.21875 -2.8125 2.4375 -2.390625 C 2.5625 -2.125 2.5625 -1.765625 2.5625 -1.421875 Z M 2.5625 -1.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799449-6-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.1875 -1.1875 C 3.1875 -1.765625 2.75 -2.3125 2.015625 -2.453125 C 2.59375 -2.640625 3 -3.125 3 -3.671875 C 3 -4.25 2.390625 -4.640625 1.71875 -4.640625 C 1.015625 -4.640625 0.484375 -4.21875 0.484375 -3.6875 C 0.484375 -3.46875 0.640625 -3.328125 0.84375 -3.328125 C 1.046875 -3.328125 1.1875 -3.484375 1.1875 -3.6875 C 1.1875 -4.03125 0.859375 -4.03125 0.765625 -4.03125 C 0.96875 -4.375 1.4375 -4.46875 1.6875 -4.46875 C 1.96875 -4.46875 2.359375 -4.3125 2.359375 -3.6875 C 2.359375 -3.609375 2.34375 -3.203125 2.15625 -2.890625 C 1.953125 -2.5625 1.71875 -2.53125 1.546875 -2.53125 C 1.484375 -2.515625 1.3125 -2.515625 1.265625 -2.515625 C 1.21875 -2.5 1.15625 -2.5 1.15625 -2.421875 C 1.15625 -2.34375 1.21875 -2.34375 1.328125 -2.34375 L 1.640625 -2.34375 C 2.203125 -2.34375 2.46875 -1.875 2.46875 -1.1875 C 2.46875 -0.25 1.984375 -0.046875 1.671875 -0.046875 C 1.375 -0.046875 0.859375 -0.15625 0.609375 -0.578125 C 0.859375 -0.53125 1.078125 -0.6875 1.078125 -0.953125 C 1.078125 -1.203125 0.890625 -1.34375 0.6875 -1.34375 C 0.515625 -1.34375 0.296875 -1.25 0.296875 -0.9375 C 0.296875 -0.3125 0.9375 0.15625 1.703125 0.15625 C 2.546875 0.15625 3.1875 -0.484375 3.1875 -1.1875 Z M 3.1875 -1.1875 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1500410804799449-1\">\n",
       "  <path d=\"M 33 0 L 97 0 L 97 127.957031 L 33 127.957031 Z M 33 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799449-2\">\n",
       "  <path d=\"M 118 0 L 154 0 L 154 127.957031 L 118 127.957031 Z M 118 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799449-3\">\n",
       "  <path d=\"M 175 0 L 210 0 L 210 127.957031 L 175 127.957031 Z M 175 0 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1500410804799449-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 14.173094 0.0001875 L 14.173094 127.558781 L 76.536375 127.558781 L 76.536375 0.0001875 Z M 14.173094 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-0-1\" x=\"59.865\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-1-1\" x=\"65.967\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799449-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 99.212156 0.0001875 L 99.212156 127.558781 L 133.231687 127.558781 L 133.231687 0.0001875 Z M 99.212156 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-0-1\" x=\"130.731\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-1-2\" x=\"136.833\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799449-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 155.907469 0.0001875 L 155.907469 127.558781 L 189.923094 127.558781 L 189.923094 0.0001875 Z M 155.907469 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-0-1\" x=\"187.424\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-1-3\" x=\"193.526\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 28.347844 L 198.427 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 56.6955 L 198.427 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 85.03925 L 198.427 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 113.386906 L 198.427 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 30.341062 56.6955 C 30.341062 57.793156 29.446531 58.687688 28.344969 58.687688 C 27.247312 58.687688 26.352781 57.793156 26.352781 56.6955 C 26.352781 55.593938 27.247312 54.699406 28.344969 54.699406 C 29.446531 54.699406 30.341062 55.593938 30.341062 56.6955 Z M 30.341062 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 30.341062 113.386906 C 30.341062 114.488469 29.446531 115.379094 28.344969 115.379094 C 27.247312 115.379094 26.352781 114.488469 26.352781 113.386906 C 26.352781 112.285344 27.247312 111.394719 28.344969 111.394719 C 29.446531 111.394719 30.341062 112.285344 30.341062 113.386906 Z M 30.341062 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 58.684812 28.347844 C 58.684812 29.4455 57.794187 30.340031 56.692625 30.340031 C 55.594969 30.340031 54.700437 29.4455 54.700437 28.347844 C 54.700437 27.246281 55.594969 26.355656 56.692625 26.355656 C 57.794187 26.355656 58.684812 27.246281 58.684812 28.347844 Z M 58.684812 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 58.684812 85.03925 C 58.684812 86.140813 57.794187 87.031438 56.692625 87.031438 C 55.594969 87.031438 54.700437 86.140813 54.700437 85.03925 C 54.700437 83.941594 55.594969 83.047063 56.692625 83.047063 C 57.794187 83.047063 58.684812 83.941594 58.684812 85.03925 Z M 58.684812 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 28.347844 C 115.380125 29.4455 114.4895 30.340031 113.387937 30.340031 C 112.286375 30.340031 111.39575 29.4455 111.39575 28.347844 C 111.39575 27.246281 112.286375 26.355656 113.387937 26.355656 C 114.4895 26.355656 115.380125 27.246281 115.380125 28.347844 Z M 115.380125 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 56.6955 C 115.380125 57.793156 114.4895 58.687688 113.387937 58.687688 C 112.286375 58.687688 111.39575 57.793156 111.39575 56.6955 C 111.39575 55.593938 112.286375 54.699406 113.387937 54.699406 C 114.4895 54.699406 115.380125 55.593938 115.380125 56.6955 Z M 115.380125 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 85.03925 C 115.380125 86.140813 114.4895 87.031438 113.387937 87.031438 C 112.286375 87.031438 111.39575 86.140813 111.39575 85.03925 C 111.39575 83.941594 112.286375 83.047063 113.387937 83.047063 C 114.4895 83.047063 115.380125 83.941594 115.380125 85.03925 Z M 115.380125 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 113.386906 C 115.380125 114.488469 114.4895 115.379094 113.387937 115.379094 C 112.286375 115.379094 111.39575 114.488469 111.39575 113.386906 C 111.39575 112.285344 112.286375 111.394719 113.387937 111.394719 C 114.4895 111.394719 115.380125 112.285344 115.380125 113.386906 Z M 115.380125 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 172.071531 56.6955 C 172.071531 57.793156 171.180906 58.687688 170.079344 58.687688 C 168.981687 58.687688 168.087156 57.793156 168.087156 56.6955 C 168.087156 55.593938 168.981687 54.699406 170.079344 54.699406 C 171.180906 54.699406 172.071531 55.593938 172.071531 56.6955 Z M 172.071531 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 172.071531 85.03925 C 172.071531 86.140813 171.180906 87.031438 170.079344 87.031438 C 168.981687 87.031438 168.087156 86.140813 168.087156 85.03925 C 168.087156 83.941594 168.981687 83.047063 170.079344 83.047063 C 171.180906 83.047063 172.071531 83.941594 172.071531 85.03925 Z M 172.071531 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 28.344969 56.6955 L 28.344969 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 56.692625 28.347844 L 56.692625 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 113.387937 28.347844 L 113.387937 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 113.387937 85.03925 L 113.387937 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 170.079344 56.6955 L 170.079344 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-1\" x=\"3.321\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-2\" x=\"8.30232\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-3\" x=\"11.071934\" y=\"17.58\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-1\" x=\"3.321\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-2\" x=\"8.30232\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-4\" x=\"11.071934\" y=\"45.926\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-1\" x=\"3.321\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-2\" x=\"8.30232\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-5\" x=\"11.071934\" y=\"74.273\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-1\" x=\"3.321\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-2\" x=\"8.30232\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-6\" x=\"11.071934\" y=\"102.619\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-3-1\" x=\"21.684\" y=\"11.363\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-4-1\" x=\"27.33\" y=\"12.26\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-3-1\" x=\"21.684\" y=\"39.71\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-4-2\" x=\"27.33\" y=\"40.6064\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-3-1\" x=\"21.684\" y=\"68.056\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-4-3\" x=\"27.33\" y=\"68.953\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-3-1\" x=\"21.684\" y=\"96.403\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-4-4\" x=\"27.33\" y=\"97.2994\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-1\" x=\"50.383\" y=\"11.831\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-2\" x=\"54.392963\" y=\"11.831\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-3\" x=\"56.61762\" y=\"11.831\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"50.383\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"53.869924\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-3\" x=\"55.808654\" y=\"40.101\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-1\" x=\"50.383\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-2\" x=\"54.392963\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-4\" x=\"56.61762\" y=\"68.524\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"50.383\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"53.869924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-4\" x=\"55.808654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"78.729\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"82.215924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-5\" x=\"84.154654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-1\" x=\"78.729\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-2\" x=\"82.738963\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-5\" x=\"84.96362\" y=\"40.178\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"78.729\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"82.215924\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-6\" x=\"84.154654\" y=\"68.448\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-1\" x=\"78.729\" y=\"96.871\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-2\" x=\"82.738963\" y=\"96.871\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-6\" x=\"84.96362\" y=\"96.871\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"135.422\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"138.908924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-5\" x=\"140.847654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"135.422\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"138.908924\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-4\" x=\"140.847654\" y=\"40.101\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"135.422\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"138.908924\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-6\" x=\"140.847654\" y=\"68.448\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"135.422\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"138.908924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-3\" x=\"140.847654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"192.115\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"195.601924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-5\" x=\"197.540654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-1\" x=\"192.115\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-2\" x=\"196.124963\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-4\" x=\"198.34962\" y=\"40.178\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-1\" x=\"192.115\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-2\" x=\"196.124963\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-5-5\" x=\"198.34962\" y=\"68.524\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-1\" x=\"192.115\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-2\" x=\"195.601924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-6-3\" x=\"197.540654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-1\" x=\"221.517\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-2\" x=\"226.49832\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-5\" x=\"229.267934\" y=\"45.926\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-1\" x=\"221.517\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-2\" x=\"226.49832\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-5\" x=\"229.267934\" y=\"17.58\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-1\" x=\"221.517\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-2\" x=\"226.49832\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799449-2-5\" x=\"229.267934\" y=\"17.58\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ],
      "text/plain": [
       "TikzPictures.TikzPicture(\"\\\\usetikzlibrary{shapes.misc, positioning}\\n  \\\\tikzstyle{startnode}=[left, scale=1]\\n  \\\\tikzstyle{wire}=[above right, scale=0.6]\\n  \\\\tikzstyle{innernode}=[above right, scale=0.7]\\n  \\\\tikzstyle{endnode}=[right, scale=1]\\n  \\\\tikzstyle{layernode}=[scale=0.9]\\n\\n  \\\\draw[dashed] (0.5,0) rectangle (2.7,4.5);\\n  \\\\node[layernode] at (1.6,0.3) {\\$L_1\\$};\\n  \\\\draw[dashed] (3.5,0) rectangle (4.7,4.5);\\n  \\\\node[layernode] at (4.1,0.3) {\\$L_2\\$};\\n  \\\\draw[dashed] (5.5,0) rectangle (6.7,4.5);\\n  \\\\node[layernode] at (6.1,0.3) {\\$L_3\\$};\\n\\n  \\\\foreach \\\\a in {1,...,4}\\n    \\\\draw[thick] (0,\\\\a) -- ++(7,0);\\n  \\\\foreach \\\\x in {{1,2},{1,4},{2,1},{2,3},{4,1},{4,2},{4,3},{4,4},{6,2},{6,3}}\\n  \\\\filldraw (\\\\x) circle (2pt);\\n\\n  \\\\draw[thick] (1,2) -- (1,4);\\n  \\\\draw[thick] (2,1) -- (2,3);\\n  \\\\draw[thick] (4,1) -- (4,2);\\n  \\\\draw[thick] (4,3) -- (4,4);\\n  \\\\draw[thick] (6,2) -- (6,3);\\n\\n  \\\\node[startnode] at (0,4) {0.3};\\n  \\\\node[startnode] at (0,3) {0.1};\\n  \\\\node[startnode] at (0,2) {0.6};\\n  \\\\node[startnode] at (0,1) {0.2};\\n\\n  \\\\node[wire] at (0,4) {\\$W_1\\$};\\n  \\\\node[wire] at (0,3) {\\$W_2\\$};\\n  \\\\node[wire] at (0,2) {\\$W_3\\$};\\n  \\\\node[wire] at (0,1) {\\$W_4\\$};\\n\\n  \\\\node[innernode] at (1,4) {\\\\textbf{0.6}};\\n  \\\\node[innernode] at (1,3) {0.1};\\n  \\\\node[innernode] at (1,2) {\\\\textbf{0.3}};\\n  \\\\node[innernode] at (1,1) {0.2};\\n\\n  \\\\node[innernode] at (2,4) {0.6};\\n  \\\\node[innernode] at (2,3) {\\\\textbf{0.2}};\\n  \\\\node[innernode] at (2,2) {0.3};\\n  \\\\node[innernode] at (2,1) {\\\\textbf{0.1}};\\n\\n  \\\\node[innernode] at (4,4) {0.6};\\n  \\\\node[innernode] at (4,3) {0.2};\\n  \\\\node[innernode] at (4,2) {0.3};\\n  \\\\node[innernode] at (4,1) {0.1};\\n\\n  \\\\node[innernode] at (6,4) {0.6};\\n  \\\\node[innernode] at (6,3) {\\\\textbf{0.3}};\\n  \\\\node[innernode] at (6,2) {\\\\textbf{0.2}};\\n  \\\\node[innernode] at (6,1) {0.1};\\n\\n\\$\\\\node[endnode] at (7,3) {0.6};\\$\\n\\$\\\\node[endnode] at (7,4) {0.6};\\$\\n\\$\\\\node[endnode] at (7,4) {0.6};\\$\", \"scale=1\", \"\", true, true)"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.6.0",
   "language": "julia",
   "name": "julia-0.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.6.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> tikzdrawings/sorting_network.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using TikzPictures\n",
    "tp = TikzPicture(\"\\\\draw (0,0) -- (10,10);\\n\\\\draw (10,0) -- (0,10);\\n\\\\node at (5,5) {tikz \\$\\\\sqrt{\\\\pi}\\$};\", options=\"scale=0.25\", preamble=\"\")\n",
    "save(PDF(\"test\"), tp)\n",
    "save(SVG(\"test\"), tp)\n",
    "save(TEX(\"test\"), tp)\n",
    "save(TIKZ(\"test\"), tp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"218.396pt\" height=\"127.957pt\" viewBox=\"0 0 218.396 127.957\" version=\"1.1\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.359375 -5.421875 C 3.4375 -5.75 3.46875 -5.84375 4.3125 -5.84375 C 4.578125 -5.84375 4.640625 -5.84375 4.640625 -6.015625 C 4.640625 -6.125 4.546875 -6.125 4.5 -6.125 C 4.203125 -6.125 3.46875 -6.09375 3.171875 -6.09375 C 2.90625 -6.09375 2.25 -6.125 1.984375 -6.125 C 1.921875 -6.125 1.8125 -6.125 1.8125 -5.953125 C 1.8125 -5.84375 1.890625 -5.84375 2.0625 -5.84375 C 2.078125 -5.84375 2.25 -5.84375 2.40625 -5.828125 C 2.5625 -5.8125 2.640625 -5.796875 2.640625 -5.6875 C 2.640625 -5.65625 2.640625 -5.625 2.609375 -5.515625 L 1.40625 -0.703125 C 1.3125 -0.34375 1.296875 -0.28125 0.59375 -0.28125 C 0.4375 -0.28125 0.34375 -0.28125 0.34375 -0.09375 C 0.34375 0 0.4375 0 0.59375 0 L 4.75 0 C 4.953125 0 4.96875 0 5.015625 -0.15625 L 5.734375 -2.09375 C 5.765625 -2.1875 5.765625 -2.203125 5.765625 -2.21875 C 5.765625 -2.25 5.734375 -2.3125 5.65625 -2.3125 C 5.578125 -2.3125 5.5625 -2.265625 5.5 -2.125 C 5.203125 -1.296875 4.8125 -0.28125 3.25 -0.28125 L 2.40625 -0.28125 C 2.28125 -0.28125 2.265625 -0.28125 2.21875 -0.28125 C 2.125 -0.296875 2.09375 -0.3125 2.09375 -0.375 C 2.09375 -0.40625 2.09375 -0.421875 2.140625 -0.578125 Z M 3.359375 -5.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.109375 -4 C 2.109375 -4.171875 2.09375 -4.171875 1.921875 -4.171875 C 1.515625 -3.78125 0.9375 -3.765625 0.6875 -3.765625 L 0.6875 -3.546875 C 0.828125 -3.546875 1.25 -3.546875 1.59375 -3.71875 L 1.59375 -0.515625 C 1.59375 -0.3125 1.59375 -0.21875 0.96875 -0.21875 L 0.734375 -0.21875 L 0.734375 0 C 0.84375 0 1.609375 -0.03125 1.84375 -0.03125 C 2.046875 -0.03125 2.828125 0 2.96875 0 L 2.96875 -0.21875 L 2.734375 -0.21875 C 2.109375 -0.21875 2.109375 -0.3125 2.109375 -0.515625 Z M 2.109375 -4 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.171875 -1.140625 L 2.953125 -1.140625 C 2.9375 -1 2.875 -0.640625 2.796875 -0.578125 C 2.75 -0.53125 2.265625 -0.53125 2.171875 -0.53125 L 1.015625 -0.53125 C 1.671875 -1.125 1.890625 -1.296875 2.28125 -1.59375 C 2.734375 -1.953125 3.171875 -2.34375 3.171875 -2.953125 C 3.171875 -3.703125 2.5 -4.171875 1.703125 -4.171875 C 0.921875 -4.171875 0.390625 -3.625 0.390625 -3.046875 C 0.390625 -2.71875 0.671875 -2.6875 0.734375 -2.6875 C 0.875 -2.6875 1.0625 -2.796875 1.0625 -3.03125 C 1.0625 -3.140625 1.015625 -3.359375 0.6875 -3.359375 C 0.890625 -3.8125 1.3125 -3.9375 1.609375 -3.9375 C 2.234375 -3.9375 2.5625 -3.453125 2.5625 -2.953125 C 2.5625 -2.40625 2.171875 -1.96875 1.96875 -1.734375 L 0.453125 -0.25 C 0.390625 -0.1875 0.390625 -0.171875 0.390625 0 L 2.984375 0 Z M 3.171875 -1.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-1-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.71875 -2.09375 C 2.203125 -2.09375 2.5625 -1.765625 2.5625 -1.09375 C 2.5625 -0.3125 2.109375 -0.078125 1.734375 -0.078125 C 1.484375 -0.078125 0.9375 -0.140625 0.671875 -0.515625 C 0.96875 -0.53125 1.03125 -0.734375 1.03125 -0.859375 C 1.03125 -1.0625 0.890625 -1.21875 0.6875 -1.21875 C 0.515625 -1.21875 0.34375 -1.109375 0.34375 -0.84375 C 0.34375 -0.25 1 0.125 1.75 0.125 C 2.625 0.125 3.234375 -0.453125 3.234375 -1.09375 C 3.234375 -1.578125 2.828125 -2.0625 2.140625 -2.21875 C 2.796875 -2.453125 3.03125 -2.921875 3.03125 -3.296875 C 3.03125 -3.796875 2.46875 -4.171875 1.765625 -4.171875 C 1.0625 -4.171875 0.53125 -3.828125 0.53125 -3.328125 C 0.53125 -3.109375 0.671875 -3 0.859375 -3 C 1.0625 -3 1.1875 -3.140625 1.1875 -3.3125 C 1.1875 -3.5 1.0625 -3.625 0.859375 -3.640625 C 1.078125 -3.921875 1.515625 -3.984375 1.75 -3.984375 C 2.03125 -3.984375 2.421875 -3.84375 2.421875 -3.296875 C 2.421875 -3.046875 2.34375 -2.75 2.171875 -2.5625 C 1.96875 -2.3125 1.796875 -2.3125 1.46875 -2.28125 C 1.3125 -2.28125 1.3125 -2.28125 1.28125 -2.265625 C 1.265625 -2.265625 1.21875 -2.25 1.21875 -2.1875 C 1.21875 -2.09375 1.265625 -2.09375 1.375 -2.09375 Z M 1.71875 -2.09375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.578125 -3.1875 C 4.578125 -3.984375 4.53125 -4.78125 4.1875 -5.515625 C 3.734375 -6.484375 2.90625 -6.640625 2.5 -6.640625 C 1.890625 -6.640625 1.171875 -6.375 0.75 -5.453125 C 0.4375 -4.765625 0.390625 -3.984375 0.390625 -3.1875 C 0.390625 -2.4375 0.421875 -1.546875 0.84375 -0.78125 C 1.265625 0.015625 2 0.21875 2.484375 0.21875 C 3.015625 0.21875 3.78125 0.015625 4.21875 -0.9375 C 4.53125 -1.625 4.578125 -2.40625 4.578125 -3.1875 Z M 3.765625 -3.3125 C 3.765625 -2.5625 3.765625 -1.890625 3.65625 -1.25 C 3.5 -0.296875 2.9375 0 2.484375 0 C 2.09375 0 1.5 -0.25 1.328125 -1.203125 C 1.21875 -1.796875 1.21875 -2.71875 1.21875 -3.3125 C 1.21875 -3.953125 1.21875 -4.609375 1.296875 -5.140625 C 1.484375 -6.328125 2.234375 -6.421875 2.484375 -6.421875 C 2.8125 -6.421875 3.46875 -6.234375 3.65625 -5.25 C 3.765625 -4.6875 3.765625 -3.9375 3.765625 -3.3125 Z M 3.765625 -3.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-2-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.90625 -0.53125 C 1.90625 -0.8125 1.671875 -1.0625 1.390625 -1.0625 C 1.09375 -1.0625 0.859375 -0.8125 0.859375 -0.53125 C 0.859375 -0.234375 1.09375 0 1.390625 0 C 1.671875 0 1.90625 -0.234375 1.90625 -0.53125 Z M 1.90625 -0.53125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-2-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -1.703125 C 4.5625 -2.515625 3.921875 -3.296875 2.890625 -3.515625 C 3.703125 -3.78125 4.28125 -4.46875 4.28125 -5.265625 C 4.28125 -6.078125 3.40625 -6.640625 2.453125 -6.640625 C 1.453125 -6.640625 0.6875 -6.046875 0.6875 -5.28125 C 0.6875 -4.953125 0.90625 -4.765625 1.203125 -4.765625 C 1.5 -4.765625 1.703125 -4.984375 1.703125 -5.28125 C 1.703125 -5.765625 1.234375 -5.765625 1.09375 -5.765625 C 1.390625 -6.265625 2.046875 -6.390625 2.40625 -6.390625 C 2.828125 -6.390625 3.375 -6.171875 3.375 -5.28125 C 3.375 -5.15625 3.34375 -4.578125 3.09375 -4.140625 C 2.796875 -3.65625 2.453125 -3.625 2.203125 -3.625 C 2.125 -3.609375 1.890625 -3.59375 1.8125 -3.59375 C 1.734375 -3.578125 1.671875 -3.5625 1.671875 -3.46875 C 1.671875 -3.359375 1.734375 -3.359375 1.90625 -3.359375 L 2.34375 -3.359375 C 3.15625 -3.359375 3.53125 -2.6875 3.53125 -1.703125 C 3.53125 -0.34375 2.84375 -0.0625 2.40625 -0.0625 C 1.96875 -0.0625 1.21875 -0.234375 0.875 -0.8125 C 1.21875 -0.765625 1.53125 -0.984375 1.53125 -1.359375 C 1.53125 -1.71875 1.265625 -1.921875 0.984375 -1.921875 C 0.734375 -1.921875 0.421875 -1.78125 0.421875 -1.34375 C 0.421875 -0.4375 1.34375 0.21875 2.4375 0.21875 C 3.65625 0.21875 4.5625 -0.6875 4.5625 -1.703125 Z M 4.5625 -1.703125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-2-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.171875 0 L 4.171875 -0.3125 L 3.859375 -0.3125 C 2.953125 -0.3125 2.9375 -0.421875 2.9375 -0.78125 L 2.9375 -6.375 C 2.9375 -6.625 2.9375 -6.640625 2.703125 -6.640625 C 2.078125 -6 1.203125 -6 0.890625 -6 L 0.890625 -5.6875 C 1.09375 -5.6875 1.671875 -5.6875 2.1875 -5.953125 L 2.1875 -0.78125 C 2.1875 -0.421875 2.15625 -0.3125 1.265625 -0.3125 L 0.953125 -0.3125 L 0.953125 0 C 1.296875 -0.03125 2.15625 -0.03125 2.5625 -0.03125 C 2.953125 -0.03125 3.828125 -0.03125 4.171875 0 Z M 4.171875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-2-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -2.03125 C 4.5625 -3.296875 3.671875 -4.25 2.5625 -4.25 C 1.890625 -4.25 1.515625 -3.75 1.3125 -3.265625 L 1.3125 -3.515625 C 1.3125 -6.03125 2.546875 -6.390625 3.0625 -6.390625 C 3.296875 -6.390625 3.71875 -6.328125 3.9375 -5.984375 C 3.78125 -5.984375 3.390625 -5.984375 3.390625 -5.546875 C 3.390625 -5.234375 3.625 -5.078125 3.84375 -5.078125 C 4 -5.078125 4.3125 -5.171875 4.3125 -5.5625 C 4.3125 -6.15625 3.875 -6.640625 3.046875 -6.640625 C 1.765625 -6.640625 0.421875 -5.359375 0.421875 -3.15625 C 0.421875 -0.484375 1.578125 0.21875 2.5 0.21875 C 3.609375 0.21875 4.5625 -0.71875 4.5625 -2.03125 Z M 3.65625 -2.046875 C 3.65625 -1.5625 3.65625 -1.0625 3.484375 -0.703125 C 3.1875 -0.109375 2.734375 -0.0625 2.5 -0.0625 C 1.875 -0.0625 1.578125 -0.65625 1.515625 -0.8125 C 1.328125 -1.28125 1.328125 -2.078125 1.328125 -2.25 C 1.328125 -3.03125 1.65625 -4.03125 2.546875 -4.03125 C 2.71875 -4.03125 3.171875 -4.03125 3.484375 -3.40625 C 3.65625 -3.046875 3.65625 -2.53125 3.65625 -2.046875 Z M 3.65625 -2.046875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-2-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.46875 -1.734375 L 4.234375 -1.734375 C 4.171875 -1.4375 4.109375 -1 4 -0.84375 C 3.9375 -0.765625 3.28125 -0.765625 3.0625 -0.765625 L 1.265625 -0.765625 L 2.328125 -1.796875 C 3.875 -3.171875 4.46875 -3.703125 4.46875 -4.703125 C 4.46875 -5.84375 3.578125 -6.640625 2.359375 -6.640625 C 1.234375 -6.640625 0.5 -5.71875 0.5 -4.828125 C 0.5 -4.28125 1 -4.28125 1.03125 -4.28125 C 1.203125 -4.28125 1.546875 -4.390625 1.546875 -4.8125 C 1.546875 -5.0625 1.359375 -5.328125 1.015625 -5.328125 C 0.9375 -5.328125 0.921875 -5.328125 0.890625 -5.3125 C 1.109375 -5.96875 1.65625 -6.328125 2.234375 -6.328125 C 3.140625 -6.328125 3.5625 -5.515625 3.5625 -4.703125 C 3.5625 -3.90625 3.078125 -3.125 2.515625 -2.5 L 0.609375 -0.375 C 0.5 -0.265625 0.5 -0.234375 0.5 0 L 4.203125 0 Z M 4.46875 -1.734375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.484375 -3.390625 C 5.640625 -3.65625 5.78125 -3.875 6.15625 -3.90625 C 6.21875 -3.90625 6.265625 -3.90625 6.265625 -4.015625 C 6.265625 -4.046875 6.25 -4.09375 6.203125 -4.09375 C 6.0625 -4.09375 5.890625 -4.0625 5.734375 -4.0625 C 5.53125 -4.0625 5.3125 -4.09375 5.109375 -4.09375 C 5.078125 -4.09375 5 -4.09375 5 -3.96875 C 5 -3.90625 5.0625 -3.90625 5.09375 -3.90625 C 5.234375 -3.890625 5.453125 -3.84375 5.453125 -3.671875 C 5.453125 -3.609375 5.421875 -3.546875 5.375 -3.46875 L 3.75 -0.65625 L 3.53125 -3.625 C 3.53125 -3.734375 3.515625 -3.890625 3.953125 -3.90625 C 4.046875 -3.90625 4.109375 -3.90625 4.109375 -4.015625 C 4.109375 -4.078125 4.046875 -4.09375 4.015625 -4.09375 C 3.78125 -4.09375 3.53125 -4.0625 3.296875 -4.0625 C 3.15625 -4.0625 2.796875 -4.09375 2.65625 -4.09375 C 2.625 -4.09375 2.546875 -4.09375 2.546875 -3.96875 C 2.546875 -3.90625 2.609375 -3.90625 2.6875 -3.90625 C 2.953125 -3.90625 3 -3.859375 3.015625 -3.75 L 3.046875 -3.296875 L 1.53125 -0.65625 L 1.296875 -3.6875 C 1.296875 -3.765625 1.296875 -3.890625 1.765625 -3.90625 C 1.8125 -3.90625 1.890625 -3.90625 1.890625 -4.015625 C 1.890625 -4.09375 1.8125 -4.09375 1.796875 -4.09375 C 1.5625 -4.09375 1.3125 -4.0625 1.0625 -4.0625 C 0.859375 -4.0625 0.640625 -4.09375 0.4375 -4.09375 C 0.40625 -4.09375 0.328125 -4.09375 0.328125 -3.96875 C 0.328125 -3.90625 0.390625 -3.90625 0.484375 -3.90625 C 0.78125 -3.90625 0.78125 -3.84375 0.796875 -3.6875 L 1.0625 -0.03125 C 1.078125 0.078125 1.078125 0.125 1.15625 0.125 C 1.234375 0.125 1.25 0.09375 1.296875 0 L 3.0625 -3.046875 L 3.28125 -0.03125 C 3.296875 0.109375 3.3125 0.125 3.375 0.125 C 3.453125 0.125 3.5 0.078125 3.53125 0.015625 Z M 5.484375 -3.390625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.40625 -2.65625 C 1.40625 -2.78125 1.390625 -2.78125 1.28125 -2.78125 C 1.015625 -2.515625 0.625 -2.515625 0.453125 -2.515625 L 0.453125 -2.359375 C 0.5625 -2.359375 0.828125 -2.359375 1.0625 -2.484375 L 1.0625 -0.34375 C 1.0625 -0.203125 1.0625 -0.15625 0.640625 -0.15625 L 0.484375 -0.15625 L 0.484375 0 C 0.5625 0 1.078125 -0.015625 1.234375 -0.015625 C 1.359375 -0.015625 1.890625 0 1.984375 0 L 1.984375 -0.15625 L 1.828125 -0.15625 C 1.40625 -0.15625 1.40625 -0.203125 1.40625 -0.34375 Z M 1.40625 -2.65625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-4-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.109375 -0.765625 L 1.96875 -0.765625 C 1.953125 -0.671875 1.921875 -0.421875 1.859375 -0.375 C 1.828125 -0.359375 1.5 -0.359375 1.453125 -0.359375 L 0.671875 -0.359375 C 1.125 -0.75 1.265625 -0.859375 1.515625 -1.0625 C 1.828125 -1.3125 2.109375 -1.5625 2.109375 -1.96875 C 2.109375 -2.46875 1.671875 -2.78125 1.140625 -2.78125 C 0.609375 -2.78125 0.265625 -2.421875 0.265625 -2.03125 C 0.265625 -1.8125 0.4375 -1.796875 0.484375 -1.796875 C 0.59375 -1.796875 0.703125 -1.875 0.703125 -2.015625 C 0.703125 -2.09375 0.671875 -2.234375 0.453125 -2.234375 C 0.59375 -2.53125 0.875 -2.625 1.078125 -2.625 C 1.484375 -2.625 1.703125 -2.296875 1.703125 -1.96875 C 1.703125 -1.59375 1.453125 -1.3125 1.3125 -1.15625 L 0.3125 -0.15625 C 0.265625 -0.125 0.265625 -0.125 0.265625 0 L 1.984375 0 Z M 2.109375 -0.765625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-4-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.140625 -1.40625 C 1.46875 -1.40625 1.703125 -1.171875 1.703125 -0.71875 C 1.703125 -0.203125 1.40625 -0.046875 1.15625 -0.046875 C 1 -0.046875 0.625 -0.09375 0.453125 -0.34375 C 0.640625 -0.359375 0.6875 -0.484375 0.6875 -0.578125 C 0.6875 -0.71875 0.59375 -0.8125 0.453125 -0.8125 C 0.34375 -0.8125 0.21875 -0.734375 0.21875 -0.5625 C 0.21875 -0.171875 0.65625 0.078125 1.171875 0.078125 C 1.75 0.078125 2.15625 -0.3125 2.15625 -0.71875 C 2.15625 -1.046875 1.890625 -1.375 1.421875 -1.46875 C 1.859375 -1.640625 2.015625 -1.953125 2.015625 -2.203125 C 2.015625 -2.53125 1.640625 -2.78125 1.171875 -2.78125 C 0.71875 -2.78125 0.359375 -2.546875 0.359375 -2.21875 C 0.359375 -2.078125 0.453125 -2 0.578125 -2 C 0.703125 -2 0.78125 -2.09375 0.78125 -2.21875 C 0.78125 -2.328125 0.703125 -2.421875 0.578125 -2.421875 C 0.71875 -2.609375 1.015625 -2.65625 1.171875 -2.65625 C 1.359375 -2.65625 1.609375 -2.5625 1.609375 -2.203125 C 1.609375 -2.03125 1.5625 -1.828125 1.453125 -1.703125 C 1.3125 -1.546875 1.1875 -1.53125 0.984375 -1.53125 C 0.875 -1.515625 0.875 -1.515625 0.84375 -1.515625 C 0.84375 -1.515625 0.8125 -1.5 0.8125 -1.453125 C 0.8125 -1.40625 0.84375 -1.40625 0.921875 -1.40625 Z M 1.140625 -1.40625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-4-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.21875 -0.6875 L 2.21875 -0.84375 L 1.75 -0.84375 L 1.75 -2.703125 C 1.75 -2.796875 1.75 -2.828125 1.65625 -2.828125 C 1.609375 -2.828125 1.59375 -2.828125 1.546875 -2.765625 L 0.15625 -0.84375 L 0.15625 -0.6875 L 1.390625 -0.6875 L 1.390625 -0.34375 C 1.390625 -0.203125 1.390625 -0.15625 1.0625 -0.15625 L 0.9375 -0.15625 L 0.9375 0 C 1.15625 -0.015625 1.421875 -0.015625 1.578125 -0.015625 C 1.71875 -0.015625 2 -0.015625 2.203125 0 L 2.203125 -0.15625 L 2.09375 -0.15625 C 1.75 -0.15625 1.75 -0.203125 1.75 -0.34375 L 1.75 -0.6875 Z M 1.421875 -2.375 L 1.421875 -0.84375 L 0.3125 -0.84375 Z M 1.421875 -2.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.6875 -2.21875 C 3.6875 -2.90625 3.671875 -4.5625 2 -4.5625 C 0.328125 -4.5625 0.3125 -2.90625 0.3125 -2.21875 C 0.3125 -1.53125 0.328125 0.078125 2 0.078125 C 3.671875 0.078125 3.6875 -1.53125 3.6875 -2.21875 Z M 2.796875 -2.3125 C 2.796875 -1.921875 2.796875 -1.28125 2.75 -0.921875 C 2.640625 -0.265625 2.203125 -0.171875 2 -0.171875 C 1.75 -0.171875 1.359375 -0.328125 1.265625 -0.84375 C 1.203125 -1.203125 1.203125 -1.921875 1.203125 -2.3125 C 1.203125 -2.8125 1.203125 -3.265625 1.265625 -3.625 C 1.34375 -4.25 1.828125 -4.3125 2 -4.3125 C 2.265625 -4.3125 2.546875 -4.1875 2.671875 -3.875 C 2.796875 -3.609375 2.796875 -2.875 2.796875 -2.3125 Z M 2.796875 -2.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-5-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.65625 -0.546875 C 1.65625 -0.84375 1.40625 -1.09375 1.109375 -1.09375 C 0.8125 -1.09375 0.5625 -0.84375 0.5625 -0.546875 C 0.5625 -0.25 0.8125 0 1.109375 0 C 1.40625 0 1.65625 -0.25 1.65625 -0.546875 Z M 1.65625 -0.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-5-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.671875 -1.421875 C 3.671875 -2.40625 2.96875 -2.90625 2.125 -2.90625 C 1.96875 -2.90625 1.578125 -2.90625 1.28125 -2.390625 L 1.28125 -2.515625 C 1.28125 -3.3125 1.421875 -3.609375 1.484375 -3.71875 C 1.640625 -4.046875 2.015625 -4.296875 2.453125 -4.296875 C 2.578125 -4.296875 2.8125 -4.265625 2.96875 -4.109375 C 2.71875 -4.078125 2.59375 -3.890625 2.59375 -3.671875 C 2.59375 -3.4375 2.75 -3.25 3.03125 -3.25 C 3.296875 -3.25 3.46875 -3.421875 3.46875 -3.6875 C 3.46875 -4.125 3.171875 -4.5625 2.4375 -4.5625 C 1.484375 -4.5625 0.328125 -3.96875 0.328125 -2.203125 C 0.328125 -1.65625 0.390625 -1.09375 0.6875 -0.625 C 1.015625 -0.09375 1.546875 0.078125 2.03125 0.078125 C 3 0.078125 3.671875 -0.5 3.671875 -1.421875 Z M 2.71875 -1.4375 C 2.71875 -0.734375 2.71875 -0.21875 2.015625 -0.21875 C 1.65625 -0.21875 1.46875 -0.5 1.40625 -0.609375 C 1.296875 -0.828125 1.296875 -1.34375 1.296875 -1.46875 C 1.296875 -2.328125 1.671875 -2.65625 2.0625 -2.65625 C 2.71875 -2.65625 2.71875 -2.140625 2.71875 -1.4375 Z M 2.71875 -1.4375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-5-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.671875 -1.25 C 3.671875 -1.640625 3.46875 -2.234375 2.453125 -2.453125 C 2.9375 -2.59375 3.4375 -3 3.4375 -3.59375 C 3.4375 -4.125 2.90625 -4.5625 1.9375 -4.5625 C 1.09375 -4.5625 0.5625 -4.125 0.5625 -3.5625 C 0.5625 -3.265625 0.78125 -3.078125 1.03125 -3.078125 C 1.359375 -3.078125 1.53125 -3.296875 1.53125 -3.546875 C 1.53125 -3.953125 1.15625 -4.03125 1.125 -4.046875 C 1.359375 -4.234375 1.671875 -4.296875 1.890625 -4.296875 C 2.46875 -4.296875 2.484375 -3.84375 2.484375 -3.609375 C 2.484375 -3.53125 2.484375 -2.609375 1.75 -2.578125 C 1.46875 -2.5625 1.453125 -2.546875 1.421875 -2.546875 C 1.359375 -2.53125 1.34375 -2.46875 1.34375 -2.421875 C 1.34375 -2.296875 1.40625 -2.296875 1.53125 -2.296875 L 1.84375 -2.296875 C 2.59375 -2.296875 2.59375 -1.609375 2.59375 -1.265625 C 2.59375 -0.9375 2.59375 -0.21875 1.875 -0.21875 C 1.6875 -0.21875 1.328125 -0.25 1 -0.453125 C 1.21875 -0.515625 1.40625 -0.703125 1.40625 -0.984375 C 1.40625 -1.296875 1.171875 -1.515625 0.875 -1.515625 C 0.578125 -1.515625 0.328125 -1.328125 0.328125 -0.96875 C 0.328125 -0.34375 1.015625 0.078125 1.90625 0.078125 C 3.15625 0.078125 3.671875 -0.625 3.671875 -1.25 Z M 3.671875 -1.25 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-5-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.609375 -1.546875 L 3.28125 -1.546875 C 3.25 -1.40625 3.1875 -0.96875 3.09375 -0.90625 C 3.015625 -0.875 2.5 -0.875 2.390625 -0.875 L 1.359375 -0.875 C 1.6875 -1.140625 2.046875 -1.4375 2.359375 -1.671875 C 3.15625 -2.265625 3.609375 -2.578125 3.609375 -3.25 C 3.609375 -4.046875 2.875 -4.5625 1.890625 -4.5625 C 1.046875 -4.5625 0.390625 -4.125 0.390625 -3.5 C 0.390625 -3.09375 0.734375 -2.984375 0.90625 -2.984375 C 1.125 -2.984375 1.40625 -3.140625 1.40625 -3.484375 C 1.40625 -3.859375 1.109375 -3.96875 1 -4 C 1.203125 -4.15625 1.46875 -4.234375 1.71875 -4.234375 C 2.328125 -4.234375 2.640625 -3.765625 2.640625 -3.234375 C 2.640625 -2.765625 2.375 -2.28125 1.890625 -1.796875 L 0.484375 -0.359375 C 0.390625 -0.28125 0.390625 -0.265625 0.390625 -0.125 L 0.390625 0 L 3.390625 0 Z M 3.609375 -1.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-5-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.4375 0 L 3.4375 -0.328125 L 2.46875 -0.328125 L 2.46875 -4.34375 C 2.46875 -4.5 2.46875 -4.5625 2.28125 -4.5625 C 2.203125 -4.5625 2.1875 -4.5625 2.125 -4.515625 C 1.59375 -4.125 0.875 -4.125 0.734375 -4.125 L 0.59375 -4.125 L 0.59375 -3.796875 L 0.734375 -3.796875 C 0.84375 -3.796875 1.21875 -3.796875 1.640625 -3.9375 L 1.640625 -0.328125 L 0.671875 -0.328125 L 0.671875 0 C 0.96875 -0.015625 1.71875 -0.015625 2.0625 -0.015625 C 2.390625 -0.015625 3.140625 -0.015625 3.4375 0 Z M 3.4375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.203125 -2.234375 C 3.203125 -2.78125 3.171875 -3.34375 2.921875 -3.859375 C 2.609375 -4.53125 2.03125 -4.640625 1.734375 -4.640625 C 1.328125 -4.640625 0.8125 -4.453125 0.53125 -3.8125 C 0.3125 -3.328125 0.265625 -2.78125 0.265625 -2.234375 C 0.265625 -1.703125 0.296875 -1.078125 0.578125 -0.546875 C 0.890625 0.015625 1.390625 0.15625 1.734375 0.15625 C 2.109375 0.15625 2.640625 0 2.953125 -0.65625 C 3.171875 -1.140625 3.203125 -1.671875 3.203125 -2.234375 Z M 2.625 -2.3125 C 2.625 -1.796875 2.625 -1.3125 2.546875 -0.875 C 2.453125 -0.203125 2.046875 0 1.734375 0 C 1.46875 0 1.046875 -0.171875 0.921875 -0.84375 C 0.84375 -1.265625 0.84375 -1.90625 0.84375 -2.3125 C 0.84375 -2.765625 0.84375 -3.21875 0.90625 -3.59375 C 1.03125 -4.421875 1.5625 -4.484375 1.734375 -4.484375 C 1.96875 -4.484375 2.421875 -4.359375 2.5625 -3.671875 C 2.625 -3.28125 2.625 -2.75 2.625 -2.3125 Z M 2.625 -2.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-6-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.34375 -0.375 C 1.34375 -0.578125 1.171875 -0.734375 0.96875 -0.734375 C 0.765625 -0.734375 0.59375 -0.578125 0.59375 -0.375 C 0.59375 -0.171875 0.765625 0 0.96875 0 C 1.171875 0 1.34375 -0.171875 1.34375 -0.375 Z M 1.34375 -0.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-6-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.921875 0 L 2.921875 -0.21875 L 2.703125 -0.21875 C 2.0625 -0.21875 2.046875 -0.296875 2.046875 -0.546875 L 2.046875 -4.453125 C 2.046875 -4.625 2.046875 -4.640625 1.890625 -4.640625 C 1.453125 -4.1875 0.84375 -4.1875 0.625 -4.1875 L 0.625 -3.984375 C 0.765625 -3.984375 1.171875 -3.984375 1.53125 -4.15625 L 1.53125 -0.546875 C 1.53125 -0.296875 1.515625 -0.21875 0.890625 -0.21875 L 0.65625 -0.21875 L 0.65625 0 C 0.90625 -0.015625 1.515625 -0.015625 1.796875 -0.015625 C 2.0625 -0.015625 2.671875 -0.015625 2.921875 0 Z M 2.921875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-6-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.125 -1.21875 L 2.953125 -1.21875 C 2.921875 -1 2.875 -0.703125 2.796875 -0.59375 C 2.75 -0.53125 2.296875 -0.53125 2.140625 -0.53125 L 0.890625 -0.53125 L 1.625 -1.25 C 2.703125 -2.21875 3.125 -2.59375 3.125 -3.296875 C 3.125 -4.078125 2.5 -4.640625 1.65625 -4.640625 C 0.859375 -4.640625 0.34375 -4 0.34375 -3.375 C 0.34375 -2.984375 0.703125 -2.984375 0.71875 -2.984375 C 0.84375 -2.984375 1.078125 -3.078125 1.078125 -3.359375 C 1.078125 -3.546875 0.953125 -3.71875 0.703125 -3.71875 C 0.65625 -3.71875 0.640625 -3.71875 0.625 -3.71875 C 0.78125 -4.171875 1.15625 -4.421875 1.5625 -4.421875 C 2.1875 -4.421875 2.5 -3.859375 2.5 -3.296875 C 2.5 -2.734375 2.140625 -2.1875 1.765625 -1.75 L 0.421875 -0.265625 C 0.34375 -0.1875 0.34375 -0.171875 0.34375 0 L 2.9375 0 Z M 3.125 -1.21875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-6-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.1875 -1.421875 C 3.1875 -2.3125 2.5625 -2.96875 1.796875 -2.96875 C 1.3125 -2.96875 1.0625 -2.625 0.921875 -2.28125 L 0.921875 -2.453125 C 0.921875 -4.21875 1.78125 -4.46875 2.140625 -4.46875 C 2.3125 -4.46875 2.59375 -4.421875 2.75 -4.1875 C 2.640625 -4.1875 2.375 -4.1875 2.375 -3.875 C 2.375 -3.65625 2.53125 -3.546875 2.6875 -3.546875 C 2.796875 -3.546875 3.015625 -3.609375 3.015625 -3.890625 C 3.015625 -4.3125 2.703125 -4.640625 2.125 -4.640625 C 1.234375 -4.640625 0.296875 -3.75 0.296875 -2.203125 C 0.296875 -0.34375 1.09375 0.15625 1.75 0.15625 C 2.515625 0.15625 3.1875 -0.5 3.1875 -1.421875 Z M 2.5625 -1.421875 C 2.5625 -1.09375 2.5625 -0.75 2.4375 -0.5 C 2.234375 -0.078125 1.90625 -0.046875 1.75 -0.046875 C 1.3125 -0.046875 1.09375 -0.453125 1.0625 -0.5625 C 0.9375 -0.890625 0.9375 -1.453125 0.9375 -1.578125 C 0.9375 -2.125 1.15625 -2.8125 1.78125 -2.8125 C 1.890625 -2.8125 2.21875 -2.8125 2.4375 -2.390625 C 2.5625 -2.125 2.5625 -1.765625 2.5625 -1.421875 Z M 2.5625 -1.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799450-6-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.1875 -1.1875 C 3.1875 -1.765625 2.75 -2.3125 2.015625 -2.453125 C 2.59375 -2.640625 3 -3.125 3 -3.671875 C 3 -4.25 2.390625 -4.640625 1.71875 -4.640625 C 1.015625 -4.640625 0.484375 -4.21875 0.484375 -3.6875 C 0.484375 -3.46875 0.640625 -3.328125 0.84375 -3.328125 C 1.046875 -3.328125 1.1875 -3.484375 1.1875 -3.6875 C 1.1875 -4.03125 0.859375 -4.03125 0.765625 -4.03125 C 0.96875 -4.375 1.4375 -4.46875 1.6875 -4.46875 C 1.96875 -4.46875 2.359375 -4.3125 2.359375 -3.6875 C 2.359375 -3.609375 2.34375 -3.203125 2.15625 -2.890625 C 1.953125 -2.5625 1.71875 -2.53125 1.546875 -2.53125 C 1.484375 -2.515625 1.3125 -2.515625 1.265625 -2.515625 C 1.21875 -2.5 1.15625 -2.5 1.15625 -2.421875 C 1.15625 -2.34375 1.21875 -2.34375 1.328125 -2.34375 L 1.640625 -2.34375 C 2.203125 -2.34375 2.46875 -1.875 2.46875 -1.1875 C 2.46875 -0.25 1.984375 -0.046875 1.671875 -0.046875 C 1.375 -0.046875 0.859375 -0.15625 0.609375 -0.578125 C 0.859375 -0.53125 1.078125 -0.6875 1.078125 -0.953125 C 1.078125 -1.203125 0.890625 -1.34375 0.6875 -1.34375 C 0.515625 -1.34375 0.296875 -1.25 0.296875 -0.9375 C 0.296875 -0.3125 0.9375 0.15625 1.703125 0.15625 C 2.546875 0.15625 3.1875 -0.484375 3.1875 -1.1875 Z M 3.1875 -1.1875 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1500410804799450-1\">\n",
       "  <path d=\"M 33 0 L 97 0 L 97 127.957031 L 33 127.957031 Z M 33 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799450-2\">\n",
       "  <path d=\"M 118 0 L 154 0 L 154 127.957031 L 118 127.957031 Z M 118 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799450-3\">\n",
       "  <path d=\"M 175 0 L 210 0 L 210 127.957031 L 175 127.957031 Z M 175 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799450-4\">\n",
       "  <path d=\"M 19 99 L 218.394531 99 L 218.394531 100 L 19 100 Z M 19 99 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799450-5\">\n",
       "  <path d=\"M 19 70 L 218.394531 70 L 218.394531 72 L 19 72 Z M 19 70 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799450-6\">\n",
       "  <path d=\"M 19 42 L 218.394531 42 L 218.394531 44 L 19 44 Z M 19 42 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799450-7\">\n",
       "  <path d=\"M 19 13 L 218.394531 13 L 218.394531 15 L 19 15 Z M 19 13 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1500410804799450-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 14.173094 0.0001875 L 14.173094 127.558781 L 76.536375 127.558781 L 76.536375 0.0001875 Z M 14.173094 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-0-1\" x=\"59.865\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-1-1\" x=\"65.967\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799450-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 99.212156 0.0001875 L 99.212156 127.558781 L 133.231687 127.558781 L 133.231687 0.0001875 Z M 99.212156 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-0-1\" x=\"130.731\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-1-2\" x=\"136.833\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799450-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 155.907469 0.0001875 L 155.907469 127.558781 L 189.923094 127.558781 L 189.923094 0.0001875 Z M 155.907469 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-0-1\" x=\"187.424\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-1-3\" x=\"193.526\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799450-4)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 28.347844 L 198.427 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799450-5)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 56.6955 L 198.427 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799450-6)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 85.03925 L 198.427 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799450-7)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 113.386906 L 198.427 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 30.341062 56.6955 C 30.341062 57.793156 29.446531 58.687688 28.344969 58.687688 C 27.247312 58.687688 26.352781 57.793156 26.352781 56.6955 C 26.352781 55.593938 27.247312 54.699406 28.344969 54.699406 C 29.446531 54.699406 30.341062 55.593938 30.341062 56.6955 Z M 30.341062 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 30.341062 113.386906 C 30.341062 114.488469 29.446531 115.379094 28.344969 115.379094 C 27.247312 115.379094 26.352781 114.488469 26.352781 113.386906 C 26.352781 112.285344 27.247312 111.394719 28.344969 111.394719 C 29.446531 111.394719 30.341062 112.285344 30.341062 113.386906 Z M 30.341062 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 58.684812 28.347844 C 58.684812 29.4455 57.794187 30.340031 56.692625 30.340031 C 55.594969 30.340031 54.700437 29.4455 54.700437 28.347844 C 54.700437 27.246281 55.594969 26.355656 56.692625 26.355656 C 57.794187 26.355656 58.684812 27.246281 58.684812 28.347844 Z M 58.684812 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 58.684812 85.03925 C 58.684812 86.140813 57.794187 87.031438 56.692625 87.031438 C 55.594969 87.031438 54.700437 86.140813 54.700437 85.03925 C 54.700437 83.941594 55.594969 83.047063 56.692625 83.047063 C 57.794187 83.047063 58.684812 83.941594 58.684812 85.03925 Z M 58.684812 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 28.347844 C 115.380125 29.4455 114.4895 30.340031 113.387937 30.340031 C 112.286375 30.340031 111.39575 29.4455 111.39575 28.347844 C 111.39575 27.246281 112.286375 26.355656 113.387937 26.355656 C 114.4895 26.355656 115.380125 27.246281 115.380125 28.347844 Z M 115.380125 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 56.6955 C 115.380125 57.793156 114.4895 58.687688 113.387937 58.687688 C 112.286375 58.687688 111.39575 57.793156 111.39575 56.6955 C 111.39575 55.593938 112.286375 54.699406 113.387937 54.699406 C 114.4895 54.699406 115.380125 55.593938 115.380125 56.6955 Z M 115.380125 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 85.03925 C 115.380125 86.140813 114.4895 87.031438 113.387937 87.031438 C 112.286375 87.031438 111.39575 86.140813 111.39575 85.03925 C 111.39575 83.941594 112.286375 83.047063 113.387937 83.047063 C 114.4895 83.047063 115.380125 83.941594 115.380125 85.03925 Z M 115.380125 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 113.386906 C 115.380125 114.488469 114.4895 115.379094 113.387937 115.379094 C 112.286375 115.379094 111.39575 114.488469 111.39575 113.386906 C 111.39575 112.285344 112.286375 111.394719 113.387937 111.394719 C 114.4895 111.394719 115.380125 112.285344 115.380125 113.386906 Z M 115.380125 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 172.071531 56.6955 C 172.071531 57.793156 171.180906 58.687688 170.079344 58.687688 C 168.981687 58.687688 168.087156 57.793156 168.087156 56.6955 C 168.087156 55.593938 168.981687 54.699406 170.079344 54.699406 C 171.180906 54.699406 172.071531 55.593938 172.071531 56.6955 Z M 172.071531 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 172.071531 85.03925 C 172.071531 86.140813 171.180906 87.031438 170.079344 87.031438 C 168.981687 87.031438 168.087156 86.140813 168.087156 85.03925 C 168.087156 83.941594 168.981687 83.047063 170.079344 83.047063 C 171.180906 83.047063 172.071531 83.941594 172.071531 85.03925 Z M 172.071531 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 28.344969 56.6955 L 28.344969 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 56.692625 28.347844 L 56.692625 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 113.387937 28.347844 L 113.387937 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 113.387937 85.03925 L 113.387937 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 170.079344 56.6955 L 170.079344 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-1\" x=\"3.321\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-2\" x=\"8.30232\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-3\" x=\"11.071934\" y=\"17.58\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-1\" x=\"3.321\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-2\" x=\"8.30232\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-4\" x=\"11.071934\" y=\"45.926\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-1\" x=\"3.321\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-2\" x=\"8.30232\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-5\" x=\"11.071934\" y=\"74.273\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-1\" x=\"3.321\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-2\" x=\"8.30232\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-2-6\" x=\"11.071934\" y=\"102.619\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-3-1\" x=\"21.684\" y=\"11.363\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-4-1\" x=\"27.33\" y=\"12.26\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-3-1\" x=\"21.684\" y=\"39.71\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-4-2\" x=\"27.33\" y=\"40.6064\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-3-1\" x=\"21.684\" y=\"68.056\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-4-3\" x=\"27.33\" y=\"68.953\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-3-1\" x=\"21.684\" y=\"96.403\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-4-4\" x=\"27.33\" y=\"97.2994\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-1\" x=\"50.383\" y=\"11.831\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-2\" x=\"54.392963\" y=\"11.831\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-3\" x=\"56.61762\" y=\"11.831\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"50.383\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"53.869924\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-3\" x=\"55.808654\" y=\"40.101\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-1\" x=\"50.383\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-2\" x=\"54.392963\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-4\" x=\"56.61762\" y=\"68.524\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"50.383\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"53.869924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-4\" x=\"55.808654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"78.729\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"82.215924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-5\" x=\"84.154654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-1\" x=\"78.729\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-2\" x=\"82.738963\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-5\" x=\"84.96362\" y=\"40.178\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"78.729\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"82.215924\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-6\" x=\"84.154654\" y=\"68.448\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-1\" x=\"78.729\" y=\"96.871\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-2\" x=\"82.738963\" y=\"96.871\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-6\" x=\"84.96362\" y=\"96.871\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"135.422\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"138.908924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-5\" x=\"140.847654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"135.422\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"138.908924\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-4\" x=\"140.847654\" y=\"40.101\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"135.422\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"138.908924\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-6\" x=\"140.847654\" y=\"68.448\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"135.422\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"138.908924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-3\" x=\"140.847654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"192.115\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"195.601924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-5\" x=\"197.540654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-1\" x=\"192.115\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-2\" x=\"196.124963\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-4\" x=\"198.34962\" y=\"40.178\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-1\" x=\"192.115\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-2\" x=\"196.124963\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-5-5\" x=\"198.34962\" y=\"68.524\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-1\" x=\"192.115\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-2\" x=\"195.601924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799450-6-3\" x=\"197.540654\" y=\"96.794\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ],
      "text/plain": [
       "TikzPictures.TikzPicture(L\"\\usetikzlibrary{shapes.misc, positioning}\n",
       "  \\tikzstyle{startnode}=[left, scale=1]\n",
       "  \\tikzstyle{wire}=[above right, scale=0.6]\n",
       "  \\tikzstyle{innernode}=[above right, scale=0.7]\n",
       "  \\tikzstyle{endnode}=[right, scale=1]\n",
       "  \\tikzstyle{layernode}=[scale=0.9]\n",
       "\n",
       "  \\draw[dashed] (0.5,0) rectangle (2.7,4.5);\n",
       "  \\node[layernode] at (1.6,0.3) {$L_1$};\n",
       "  \\draw[dashed] (3.5,0) rectangle (4.7,4.5);\n",
       "  \\node[layernode] at (4.1,0.3) {$L_2$};\n",
       "  \\draw[dashed] (5.5,0) rectangle (6.7,4.5);\n",
       "  \\node[layernode] at (6.1,0.3) {$L_3$};\n",
       "\n",
       "  \\foreach \\a in {1,...,4}\n",
       "    \\draw[thick] (0,\\a) -- ++(7,0);\n",
       "  \\foreach \\x in {{1,2},{1,4},{2,1},{2,3},{4,1},{4,2},{4,3},{4,4},{6,2},{6,3}}\n",
       "  \\filldraw (\\x) circle (2pt);\n",
       "\n",
       "  \\draw[thick] (1,2) -- (1,4);\n",
       "  \\draw[thick] (2,1) -- (2,3);\n",
       "  \\draw[thick] (4,1) -- (4,2);\n",
       "  \\draw[thick] (4,3) -- (4,4);\n",
       "  \\draw[thick] (6,2) -- (6,3);\n",
       "\n",
       "  \\node[startnode] at (0,4) {0.3};\n",
       "  \\node[startnode] at (0,3) {0.1};\n",
       "  \\node[startnode] at (0,2) {0.6};\n",
       "  \\node[startnode] at (0,1) {0.2};\n",
       "\n",
       "  \\node[wire] at (0,4) {$W_1$};\n",
       "  \\node[wire] at (0,3) {$W_2$};\n",
       "  \\node[wire] at (0,2) {$W_3$};\n",
       "  \\node[wire] at (0,1) {$W_4$};\n",
       "\n",
       "  \\node[innernode] at (1,4) {\\textbf{0.6}};\n",
       "  \\node[innernode] at (1,3) {0.1};\n",
       "  \\node[innernode] at (1,2) {\\textbf{0.3}};\n",
       "  \\node[innernode] at (1,1) {0.2};\n",
       "\n",
       "  \\node[innernode] at (2,4) {0.6};\n",
       "  \\node[innernode] at (2,3) {\\textbf{0.2}};\n",
       "  \\node[innernode] at (2,2) {0.3};\n",
       "  \\node[innernode] at (2,1) {\\textbf{0.1}};\n",
       "\n",
       "  \\node[innernode] at (4,4) {0.6};\n",
       "  \\node[innernode] at (4,3) {0.2};\n",
       "  \\node[innernode] at (4,2) {0.3};\n",
       "  \\node[innernode] at (4,1) {0.1};\n",
       "\n",
       "  \\node[innernode] at (6,4) {0.6};\n",
       "  \\node[innernode] at (6,3) {\\textbf{0.3}};\n",
       "  \\node[innernode] at (6,2) {\\textbf{0.2}};\n",
       "  \\node[innernode] at (6,1) {0.1};\n",
       "\", \"scale=1\", \"\", true, true)"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tp = TikzPicture(L\"\"\"\n",
    "    \\usetikzlibrary{shapes.misc, positioning}\n",
    "      \\tikzstyle{startnode}=[left, scale=1]\n",
    "      \\tikzstyle{wire}=[above right, scale=0.6]\n",
    "      \\tikzstyle{innernode}=[above right, scale=0.7]\n",
    "      \\tikzstyle{endnode}=[right, scale=1]\n",
    "      \\tikzstyle{layernode}=[scale=0.9]\n",
    "\n",
    "      \\draw[dashed] (0.5,0) rectangle (2.7,4.5);\n",
    "      \\node[layernode] at (1.6,0.3) {$L_1$};\n",
    "      \\draw[dashed] (3.5,0) rectangle (4.7,4.5);\n",
    "      \\node[layernode] at (4.1,0.3) {$L_2$};\n",
    "      \\draw[dashed] (5.5,0) rectangle (6.7,4.5);\n",
    "      \\node[layernode] at (6.1,0.3) {$L_3$};\n",
    "\n",
    "      \\foreach \\a in {1,...,4}\n",
    "        \\draw[thick] (0,\\a) -- ++(7,0);\n",
    "      \\foreach \\x in {{1,2},{1,4},{2,1},{2,3},{4,1},{4,2},{4,3},{4,4},{6,2},{6,3}}\n",
    "      \\filldraw (\\x) circle (2pt);\n",
    "\n",
    "      \\draw[thick] (1,2) -- (1,4);\n",
    "      \\draw[thick] (2,1) -- (2,3);\n",
    "      \\draw[thick] (4,1) -- (4,2);\n",
    "      \\draw[thick] (4,3) -- (4,4);\n",
    "      \\draw[thick] (6,2) -- (6,3);\n",
    "\n",
    "      \\node[startnode] at (0,4) {0.3};\n",
    "      \\node[startnode] at (0,3) {0.1};\n",
    "      \\node[startnode] at (0,2) {0.6};\n",
    "      \\node[startnode] at (0,1) {0.2};\n",
    "\n",
    "      \\node[wire] at (0,4) {$W_1$};\n",
    "      \\node[wire] at (0,3) {$W_2$};\n",
    "      \\node[wire] at (0,2) {$W_3$};\n",
    "      \\node[wire] at (0,1) {$W_4$};\n",
    "\n",
    "      \\node[innernode] at (1,4) {\\textbf{0.6}};\n",
    "      \\node[innernode] at (1,3) {0.1};\n",
    "      \\node[innernode] at (1,2) {\\textbf{0.3}};\n",
    "      \\node[innernode] at (1,1) {0.2};\n",
    "\n",
    "      \\node[innernode] at (2,4) {0.6};\n",
    "      \\node[innernode] at (2,3) {\\textbf{0.2}};\n",
    "      \\node[innernode] at (2,2) {0.3};\n",
    "      \\node[innernode] at (2,1) {\\textbf{0.1}};\n",
    "\n",
    "      \\node[innernode] at (4,4) {0.6};\n",
    "      \\node[innernode] at (4,3) {0.2};\n",
    "      \\node[innernode] at (4,2) {0.3};\n",
    "      \\node[innernode] at (4,1) {0.1};\n",
    "\n",
    "      \\node[innernode] at (6,4) {0.6};\n",
    "      \\node[innernode] at (6,3) {\\textbf{0.3}};\n",
    "      \\node[innernode] at (6,2) {\\textbf{0.2}};\n",
    "      \\node[innernode] at (6,1) {0.1};\n",
    "    \"\"\"\n",
    ", options=\"scale=1\", preamble=\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"abs\\$bla\""
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "LaTeXString(L\"abs$\"*\"bla\").s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[33mWARNING: \u001b[39m\u001b[22m\u001b[33mreplacing docs for 'Base.push! :: Tuple{TikzPictures.TikzPicture,Any}' in module 'Main'.\u001b[39m\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Base.push!"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\"Append string to existing TikzPictureString\"\n",
    "function Base.push!(tp::TikzPicture, str)\n",
    "    newstr = tp.data*\"\\n\"*str\n",
    "    tp.data = newstr\n",
    "    return\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "      \\node[endnode] at (7,4) {0.6};\n",
    "      \\node[endnode] at (7,3) {0.3};\n",
    "      \\node[endnode] at (7,2) {0.2};\n",
    "      \\node[endnode] at (7,1) {0.1};"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "for (i, j) in [(4,0.6), (3,0.3), (2,0.2), (1,0.1)]\n",
    "    push!(tp, \"\\\\node[endnode] at (7,$i) {$j};\")\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"237.57pt\" height=\"127.957pt\" viewBox=\"0 0 237.57 127.957\" version=\"1.1\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.359375 -5.421875 C 3.4375 -5.75 3.46875 -5.84375 4.3125 -5.84375 C 4.578125 -5.84375 4.640625 -5.84375 4.640625 -6.015625 C 4.640625 -6.125 4.546875 -6.125 4.5 -6.125 C 4.203125 -6.125 3.46875 -6.09375 3.171875 -6.09375 C 2.90625 -6.09375 2.25 -6.125 1.984375 -6.125 C 1.921875 -6.125 1.8125 -6.125 1.8125 -5.953125 C 1.8125 -5.84375 1.890625 -5.84375 2.0625 -5.84375 C 2.078125 -5.84375 2.25 -5.84375 2.40625 -5.828125 C 2.5625 -5.8125 2.640625 -5.796875 2.640625 -5.6875 C 2.640625 -5.65625 2.640625 -5.625 2.609375 -5.515625 L 1.40625 -0.703125 C 1.3125 -0.34375 1.296875 -0.28125 0.59375 -0.28125 C 0.4375 -0.28125 0.34375 -0.28125 0.34375 -0.09375 C 0.34375 0 0.4375 0 0.59375 0 L 4.75 0 C 4.953125 0 4.96875 0 5.015625 -0.15625 L 5.734375 -2.09375 C 5.765625 -2.1875 5.765625 -2.203125 5.765625 -2.21875 C 5.765625 -2.25 5.734375 -2.3125 5.65625 -2.3125 C 5.578125 -2.3125 5.5625 -2.265625 5.5 -2.125 C 5.203125 -1.296875 4.8125 -0.28125 3.25 -0.28125 L 2.40625 -0.28125 C 2.28125 -0.28125 2.265625 -0.28125 2.21875 -0.28125 C 2.125 -0.296875 2.09375 -0.3125 2.09375 -0.375 C 2.09375 -0.40625 2.09375 -0.421875 2.140625 -0.578125 Z M 3.359375 -5.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.109375 -4 C 2.109375 -4.171875 2.09375 -4.171875 1.921875 -4.171875 C 1.515625 -3.78125 0.9375 -3.765625 0.6875 -3.765625 L 0.6875 -3.546875 C 0.828125 -3.546875 1.25 -3.546875 1.59375 -3.71875 L 1.59375 -0.515625 C 1.59375 -0.3125 1.59375 -0.21875 0.96875 -0.21875 L 0.734375 -0.21875 L 0.734375 0 C 0.84375 0 1.609375 -0.03125 1.84375 -0.03125 C 2.046875 -0.03125 2.828125 0 2.96875 0 L 2.96875 -0.21875 L 2.734375 -0.21875 C 2.109375 -0.21875 2.109375 -0.3125 2.109375 -0.515625 Z M 2.109375 -4 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.171875 -1.140625 L 2.953125 -1.140625 C 2.9375 -1 2.875 -0.640625 2.796875 -0.578125 C 2.75 -0.53125 2.265625 -0.53125 2.171875 -0.53125 L 1.015625 -0.53125 C 1.671875 -1.125 1.890625 -1.296875 2.28125 -1.59375 C 2.734375 -1.953125 3.171875 -2.34375 3.171875 -2.953125 C 3.171875 -3.703125 2.5 -4.171875 1.703125 -4.171875 C 0.921875 -4.171875 0.390625 -3.625 0.390625 -3.046875 C 0.390625 -2.71875 0.671875 -2.6875 0.734375 -2.6875 C 0.875 -2.6875 1.0625 -2.796875 1.0625 -3.03125 C 1.0625 -3.140625 1.015625 -3.359375 0.6875 -3.359375 C 0.890625 -3.8125 1.3125 -3.9375 1.609375 -3.9375 C 2.234375 -3.9375 2.5625 -3.453125 2.5625 -2.953125 C 2.5625 -2.40625 2.171875 -1.96875 1.96875 -1.734375 L 0.453125 -0.25 C 0.390625 -0.1875 0.390625 -0.171875 0.390625 0 L 2.984375 0 Z M 3.171875 -1.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-1-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.71875 -2.09375 C 2.203125 -2.09375 2.5625 -1.765625 2.5625 -1.09375 C 2.5625 -0.3125 2.109375 -0.078125 1.734375 -0.078125 C 1.484375 -0.078125 0.9375 -0.140625 0.671875 -0.515625 C 0.96875 -0.53125 1.03125 -0.734375 1.03125 -0.859375 C 1.03125 -1.0625 0.890625 -1.21875 0.6875 -1.21875 C 0.515625 -1.21875 0.34375 -1.109375 0.34375 -0.84375 C 0.34375 -0.25 1 0.125 1.75 0.125 C 2.625 0.125 3.234375 -0.453125 3.234375 -1.09375 C 3.234375 -1.578125 2.828125 -2.0625 2.140625 -2.21875 C 2.796875 -2.453125 3.03125 -2.921875 3.03125 -3.296875 C 3.03125 -3.796875 2.46875 -4.171875 1.765625 -4.171875 C 1.0625 -4.171875 0.53125 -3.828125 0.53125 -3.328125 C 0.53125 -3.109375 0.671875 -3 0.859375 -3 C 1.0625 -3 1.1875 -3.140625 1.1875 -3.3125 C 1.1875 -3.5 1.0625 -3.625 0.859375 -3.640625 C 1.078125 -3.921875 1.515625 -3.984375 1.75 -3.984375 C 2.03125 -3.984375 2.421875 -3.84375 2.421875 -3.296875 C 2.421875 -3.046875 2.34375 -2.75 2.171875 -2.5625 C 1.96875 -2.3125 1.796875 -2.3125 1.46875 -2.28125 C 1.3125 -2.28125 1.3125 -2.28125 1.28125 -2.265625 C 1.265625 -2.265625 1.21875 -2.25 1.21875 -2.1875 C 1.21875 -2.09375 1.265625 -2.09375 1.375 -2.09375 Z M 1.71875 -2.09375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.578125 -3.1875 C 4.578125 -3.984375 4.53125 -4.78125 4.1875 -5.515625 C 3.734375 -6.484375 2.90625 -6.640625 2.5 -6.640625 C 1.890625 -6.640625 1.171875 -6.375 0.75 -5.453125 C 0.4375 -4.765625 0.390625 -3.984375 0.390625 -3.1875 C 0.390625 -2.4375 0.421875 -1.546875 0.84375 -0.78125 C 1.265625 0.015625 2 0.21875 2.484375 0.21875 C 3.015625 0.21875 3.78125 0.015625 4.21875 -0.9375 C 4.53125 -1.625 4.578125 -2.40625 4.578125 -3.1875 Z M 3.765625 -3.3125 C 3.765625 -2.5625 3.765625 -1.890625 3.65625 -1.25 C 3.5 -0.296875 2.9375 0 2.484375 0 C 2.09375 0 1.5 -0.25 1.328125 -1.203125 C 1.21875 -1.796875 1.21875 -2.71875 1.21875 -3.3125 C 1.21875 -3.953125 1.21875 -4.609375 1.296875 -5.140625 C 1.484375 -6.328125 2.234375 -6.421875 2.484375 -6.421875 C 2.8125 -6.421875 3.46875 -6.234375 3.65625 -5.25 C 3.765625 -4.6875 3.765625 -3.9375 3.765625 -3.3125 Z M 3.765625 -3.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-2-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.90625 -0.53125 C 1.90625 -0.8125 1.671875 -1.0625 1.390625 -1.0625 C 1.09375 -1.0625 0.859375 -0.8125 0.859375 -0.53125 C 0.859375 -0.234375 1.09375 0 1.390625 0 C 1.671875 0 1.90625 -0.234375 1.90625 -0.53125 Z M 1.90625 -0.53125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-2-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -1.703125 C 4.5625 -2.515625 3.921875 -3.296875 2.890625 -3.515625 C 3.703125 -3.78125 4.28125 -4.46875 4.28125 -5.265625 C 4.28125 -6.078125 3.40625 -6.640625 2.453125 -6.640625 C 1.453125 -6.640625 0.6875 -6.046875 0.6875 -5.28125 C 0.6875 -4.953125 0.90625 -4.765625 1.203125 -4.765625 C 1.5 -4.765625 1.703125 -4.984375 1.703125 -5.28125 C 1.703125 -5.765625 1.234375 -5.765625 1.09375 -5.765625 C 1.390625 -6.265625 2.046875 -6.390625 2.40625 -6.390625 C 2.828125 -6.390625 3.375 -6.171875 3.375 -5.28125 C 3.375 -5.15625 3.34375 -4.578125 3.09375 -4.140625 C 2.796875 -3.65625 2.453125 -3.625 2.203125 -3.625 C 2.125 -3.609375 1.890625 -3.59375 1.8125 -3.59375 C 1.734375 -3.578125 1.671875 -3.5625 1.671875 -3.46875 C 1.671875 -3.359375 1.734375 -3.359375 1.90625 -3.359375 L 2.34375 -3.359375 C 3.15625 -3.359375 3.53125 -2.6875 3.53125 -1.703125 C 3.53125 -0.34375 2.84375 -0.0625 2.40625 -0.0625 C 1.96875 -0.0625 1.21875 -0.234375 0.875 -0.8125 C 1.21875 -0.765625 1.53125 -0.984375 1.53125 -1.359375 C 1.53125 -1.71875 1.265625 -1.921875 0.984375 -1.921875 C 0.734375 -1.921875 0.421875 -1.78125 0.421875 -1.34375 C 0.421875 -0.4375 1.34375 0.21875 2.4375 0.21875 C 3.65625 0.21875 4.5625 -0.6875 4.5625 -1.703125 Z M 4.5625 -1.703125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-2-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.171875 0 L 4.171875 -0.3125 L 3.859375 -0.3125 C 2.953125 -0.3125 2.9375 -0.421875 2.9375 -0.78125 L 2.9375 -6.375 C 2.9375 -6.625 2.9375 -6.640625 2.703125 -6.640625 C 2.078125 -6 1.203125 -6 0.890625 -6 L 0.890625 -5.6875 C 1.09375 -5.6875 1.671875 -5.6875 2.1875 -5.953125 L 2.1875 -0.78125 C 2.1875 -0.421875 2.15625 -0.3125 1.265625 -0.3125 L 0.953125 -0.3125 L 0.953125 0 C 1.296875 -0.03125 2.15625 -0.03125 2.5625 -0.03125 C 2.953125 -0.03125 3.828125 -0.03125 4.171875 0 Z M 4.171875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-2-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -2.03125 C 4.5625 -3.296875 3.671875 -4.25 2.5625 -4.25 C 1.890625 -4.25 1.515625 -3.75 1.3125 -3.265625 L 1.3125 -3.515625 C 1.3125 -6.03125 2.546875 -6.390625 3.0625 -6.390625 C 3.296875 -6.390625 3.71875 -6.328125 3.9375 -5.984375 C 3.78125 -5.984375 3.390625 -5.984375 3.390625 -5.546875 C 3.390625 -5.234375 3.625 -5.078125 3.84375 -5.078125 C 4 -5.078125 4.3125 -5.171875 4.3125 -5.5625 C 4.3125 -6.15625 3.875 -6.640625 3.046875 -6.640625 C 1.765625 -6.640625 0.421875 -5.359375 0.421875 -3.15625 C 0.421875 -0.484375 1.578125 0.21875 2.5 0.21875 C 3.609375 0.21875 4.5625 -0.71875 4.5625 -2.03125 Z M 3.65625 -2.046875 C 3.65625 -1.5625 3.65625 -1.0625 3.484375 -0.703125 C 3.1875 -0.109375 2.734375 -0.0625 2.5 -0.0625 C 1.875 -0.0625 1.578125 -0.65625 1.515625 -0.8125 C 1.328125 -1.28125 1.328125 -2.078125 1.328125 -2.25 C 1.328125 -3.03125 1.65625 -4.03125 2.546875 -4.03125 C 2.71875 -4.03125 3.171875 -4.03125 3.484375 -3.40625 C 3.65625 -3.046875 3.65625 -2.53125 3.65625 -2.046875 Z M 3.65625 -2.046875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-2-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.46875 -1.734375 L 4.234375 -1.734375 C 4.171875 -1.4375 4.109375 -1 4 -0.84375 C 3.9375 -0.765625 3.28125 -0.765625 3.0625 -0.765625 L 1.265625 -0.765625 L 2.328125 -1.796875 C 3.875 -3.171875 4.46875 -3.703125 4.46875 -4.703125 C 4.46875 -5.84375 3.578125 -6.640625 2.359375 -6.640625 C 1.234375 -6.640625 0.5 -5.71875 0.5 -4.828125 C 0.5 -4.28125 1 -4.28125 1.03125 -4.28125 C 1.203125 -4.28125 1.546875 -4.390625 1.546875 -4.8125 C 1.546875 -5.0625 1.359375 -5.328125 1.015625 -5.328125 C 0.9375 -5.328125 0.921875 -5.328125 0.890625 -5.3125 C 1.109375 -5.96875 1.65625 -6.328125 2.234375 -6.328125 C 3.140625 -6.328125 3.5625 -5.515625 3.5625 -4.703125 C 3.5625 -3.90625 3.078125 -3.125 2.515625 -2.5 L 0.609375 -0.375 C 0.5 -0.265625 0.5 -0.234375 0.5 0 L 4.203125 0 Z M 4.46875 -1.734375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.484375 -3.390625 C 5.640625 -3.65625 5.78125 -3.875 6.15625 -3.90625 C 6.21875 -3.90625 6.265625 -3.90625 6.265625 -4.015625 C 6.265625 -4.046875 6.25 -4.09375 6.203125 -4.09375 C 6.0625 -4.09375 5.890625 -4.0625 5.734375 -4.0625 C 5.53125 -4.0625 5.3125 -4.09375 5.109375 -4.09375 C 5.078125 -4.09375 5 -4.09375 5 -3.96875 C 5 -3.90625 5.0625 -3.90625 5.09375 -3.90625 C 5.234375 -3.890625 5.453125 -3.84375 5.453125 -3.671875 C 5.453125 -3.609375 5.421875 -3.546875 5.375 -3.46875 L 3.75 -0.65625 L 3.53125 -3.625 C 3.53125 -3.734375 3.515625 -3.890625 3.953125 -3.90625 C 4.046875 -3.90625 4.109375 -3.90625 4.109375 -4.015625 C 4.109375 -4.078125 4.046875 -4.09375 4.015625 -4.09375 C 3.78125 -4.09375 3.53125 -4.0625 3.296875 -4.0625 C 3.15625 -4.0625 2.796875 -4.09375 2.65625 -4.09375 C 2.625 -4.09375 2.546875 -4.09375 2.546875 -3.96875 C 2.546875 -3.90625 2.609375 -3.90625 2.6875 -3.90625 C 2.953125 -3.90625 3 -3.859375 3.015625 -3.75 L 3.046875 -3.296875 L 1.53125 -0.65625 L 1.296875 -3.6875 C 1.296875 -3.765625 1.296875 -3.890625 1.765625 -3.90625 C 1.8125 -3.90625 1.890625 -3.90625 1.890625 -4.015625 C 1.890625 -4.09375 1.8125 -4.09375 1.796875 -4.09375 C 1.5625 -4.09375 1.3125 -4.0625 1.0625 -4.0625 C 0.859375 -4.0625 0.640625 -4.09375 0.4375 -4.09375 C 0.40625 -4.09375 0.328125 -4.09375 0.328125 -3.96875 C 0.328125 -3.90625 0.390625 -3.90625 0.484375 -3.90625 C 0.78125 -3.90625 0.78125 -3.84375 0.796875 -3.6875 L 1.0625 -0.03125 C 1.078125 0.078125 1.078125 0.125 1.15625 0.125 C 1.234375 0.125 1.25 0.09375 1.296875 0 L 3.0625 -3.046875 L 3.28125 -0.03125 C 3.296875 0.109375 3.3125 0.125 3.375 0.125 C 3.453125 0.125 3.5 0.078125 3.53125 0.015625 Z M 5.484375 -3.390625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.40625 -2.65625 C 1.40625 -2.78125 1.390625 -2.78125 1.28125 -2.78125 C 1.015625 -2.515625 0.625 -2.515625 0.453125 -2.515625 L 0.453125 -2.359375 C 0.5625 -2.359375 0.828125 -2.359375 1.0625 -2.484375 L 1.0625 -0.34375 C 1.0625 -0.203125 1.0625 -0.15625 0.640625 -0.15625 L 0.484375 -0.15625 L 0.484375 0 C 0.5625 0 1.078125 -0.015625 1.234375 -0.015625 C 1.359375 -0.015625 1.890625 0 1.984375 0 L 1.984375 -0.15625 L 1.828125 -0.15625 C 1.40625 -0.15625 1.40625 -0.203125 1.40625 -0.34375 Z M 1.40625 -2.65625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-4-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.109375 -0.765625 L 1.96875 -0.765625 C 1.953125 -0.671875 1.921875 -0.421875 1.859375 -0.375 C 1.828125 -0.359375 1.5 -0.359375 1.453125 -0.359375 L 0.671875 -0.359375 C 1.125 -0.75 1.265625 -0.859375 1.515625 -1.0625 C 1.828125 -1.3125 2.109375 -1.5625 2.109375 -1.96875 C 2.109375 -2.46875 1.671875 -2.78125 1.140625 -2.78125 C 0.609375 -2.78125 0.265625 -2.421875 0.265625 -2.03125 C 0.265625 -1.8125 0.4375 -1.796875 0.484375 -1.796875 C 0.59375 -1.796875 0.703125 -1.875 0.703125 -2.015625 C 0.703125 -2.09375 0.671875 -2.234375 0.453125 -2.234375 C 0.59375 -2.53125 0.875 -2.625 1.078125 -2.625 C 1.484375 -2.625 1.703125 -2.296875 1.703125 -1.96875 C 1.703125 -1.59375 1.453125 -1.3125 1.3125 -1.15625 L 0.3125 -0.15625 C 0.265625 -0.125 0.265625 -0.125 0.265625 0 L 1.984375 0 Z M 2.109375 -0.765625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-4-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.140625 -1.40625 C 1.46875 -1.40625 1.703125 -1.171875 1.703125 -0.71875 C 1.703125 -0.203125 1.40625 -0.046875 1.15625 -0.046875 C 1 -0.046875 0.625 -0.09375 0.453125 -0.34375 C 0.640625 -0.359375 0.6875 -0.484375 0.6875 -0.578125 C 0.6875 -0.71875 0.59375 -0.8125 0.453125 -0.8125 C 0.34375 -0.8125 0.21875 -0.734375 0.21875 -0.5625 C 0.21875 -0.171875 0.65625 0.078125 1.171875 0.078125 C 1.75 0.078125 2.15625 -0.3125 2.15625 -0.71875 C 2.15625 -1.046875 1.890625 -1.375 1.421875 -1.46875 C 1.859375 -1.640625 2.015625 -1.953125 2.015625 -2.203125 C 2.015625 -2.53125 1.640625 -2.78125 1.171875 -2.78125 C 0.71875 -2.78125 0.359375 -2.546875 0.359375 -2.21875 C 0.359375 -2.078125 0.453125 -2 0.578125 -2 C 0.703125 -2 0.78125 -2.09375 0.78125 -2.21875 C 0.78125 -2.328125 0.703125 -2.421875 0.578125 -2.421875 C 0.71875 -2.609375 1.015625 -2.65625 1.171875 -2.65625 C 1.359375 -2.65625 1.609375 -2.5625 1.609375 -2.203125 C 1.609375 -2.03125 1.5625 -1.828125 1.453125 -1.703125 C 1.3125 -1.546875 1.1875 -1.53125 0.984375 -1.53125 C 0.875 -1.515625 0.875 -1.515625 0.84375 -1.515625 C 0.84375 -1.515625 0.8125 -1.5 0.8125 -1.453125 C 0.8125 -1.40625 0.84375 -1.40625 0.921875 -1.40625 Z M 1.140625 -1.40625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-4-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.21875 -0.6875 L 2.21875 -0.84375 L 1.75 -0.84375 L 1.75 -2.703125 C 1.75 -2.796875 1.75 -2.828125 1.65625 -2.828125 C 1.609375 -2.828125 1.59375 -2.828125 1.546875 -2.765625 L 0.15625 -0.84375 L 0.15625 -0.6875 L 1.390625 -0.6875 L 1.390625 -0.34375 C 1.390625 -0.203125 1.390625 -0.15625 1.0625 -0.15625 L 0.9375 -0.15625 L 0.9375 0 C 1.15625 -0.015625 1.421875 -0.015625 1.578125 -0.015625 C 1.71875 -0.015625 2 -0.015625 2.203125 0 L 2.203125 -0.15625 L 2.09375 -0.15625 C 1.75 -0.15625 1.75 -0.203125 1.75 -0.34375 L 1.75 -0.6875 Z M 1.421875 -2.375 L 1.421875 -0.84375 L 0.3125 -0.84375 Z M 1.421875 -2.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.6875 -2.21875 C 3.6875 -2.90625 3.671875 -4.5625 2 -4.5625 C 0.328125 -4.5625 0.3125 -2.90625 0.3125 -2.21875 C 0.3125 -1.53125 0.328125 0.078125 2 0.078125 C 3.671875 0.078125 3.6875 -1.53125 3.6875 -2.21875 Z M 2.796875 -2.3125 C 2.796875 -1.921875 2.796875 -1.28125 2.75 -0.921875 C 2.640625 -0.265625 2.203125 -0.171875 2 -0.171875 C 1.75 -0.171875 1.359375 -0.328125 1.265625 -0.84375 C 1.203125 -1.203125 1.203125 -1.921875 1.203125 -2.3125 C 1.203125 -2.8125 1.203125 -3.265625 1.265625 -3.625 C 1.34375 -4.25 1.828125 -4.3125 2 -4.3125 C 2.265625 -4.3125 2.546875 -4.1875 2.671875 -3.875 C 2.796875 -3.609375 2.796875 -2.875 2.796875 -2.3125 Z M 2.796875 -2.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-5-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.65625 -0.546875 C 1.65625 -0.84375 1.40625 -1.09375 1.109375 -1.09375 C 0.8125 -1.09375 0.5625 -0.84375 0.5625 -0.546875 C 0.5625 -0.25 0.8125 0 1.109375 0 C 1.40625 0 1.65625 -0.25 1.65625 -0.546875 Z M 1.65625 -0.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-5-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.671875 -1.421875 C 3.671875 -2.40625 2.96875 -2.90625 2.125 -2.90625 C 1.96875 -2.90625 1.578125 -2.90625 1.28125 -2.390625 L 1.28125 -2.515625 C 1.28125 -3.3125 1.421875 -3.609375 1.484375 -3.71875 C 1.640625 -4.046875 2.015625 -4.296875 2.453125 -4.296875 C 2.578125 -4.296875 2.8125 -4.265625 2.96875 -4.109375 C 2.71875 -4.078125 2.59375 -3.890625 2.59375 -3.671875 C 2.59375 -3.4375 2.75 -3.25 3.03125 -3.25 C 3.296875 -3.25 3.46875 -3.421875 3.46875 -3.6875 C 3.46875 -4.125 3.171875 -4.5625 2.4375 -4.5625 C 1.484375 -4.5625 0.328125 -3.96875 0.328125 -2.203125 C 0.328125 -1.65625 0.390625 -1.09375 0.6875 -0.625 C 1.015625 -0.09375 1.546875 0.078125 2.03125 0.078125 C 3 0.078125 3.671875 -0.5 3.671875 -1.421875 Z M 2.71875 -1.4375 C 2.71875 -0.734375 2.71875 -0.21875 2.015625 -0.21875 C 1.65625 -0.21875 1.46875 -0.5 1.40625 -0.609375 C 1.296875 -0.828125 1.296875 -1.34375 1.296875 -1.46875 C 1.296875 -2.328125 1.671875 -2.65625 2.0625 -2.65625 C 2.71875 -2.65625 2.71875 -2.140625 2.71875 -1.4375 Z M 2.71875 -1.4375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-5-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.671875 -1.25 C 3.671875 -1.640625 3.46875 -2.234375 2.453125 -2.453125 C 2.9375 -2.59375 3.4375 -3 3.4375 -3.59375 C 3.4375 -4.125 2.90625 -4.5625 1.9375 -4.5625 C 1.09375 -4.5625 0.5625 -4.125 0.5625 -3.5625 C 0.5625 -3.265625 0.78125 -3.078125 1.03125 -3.078125 C 1.359375 -3.078125 1.53125 -3.296875 1.53125 -3.546875 C 1.53125 -3.953125 1.15625 -4.03125 1.125 -4.046875 C 1.359375 -4.234375 1.671875 -4.296875 1.890625 -4.296875 C 2.46875 -4.296875 2.484375 -3.84375 2.484375 -3.609375 C 2.484375 -3.53125 2.484375 -2.609375 1.75 -2.578125 C 1.46875 -2.5625 1.453125 -2.546875 1.421875 -2.546875 C 1.359375 -2.53125 1.34375 -2.46875 1.34375 -2.421875 C 1.34375 -2.296875 1.40625 -2.296875 1.53125 -2.296875 L 1.84375 -2.296875 C 2.59375 -2.296875 2.59375 -1.609375 2.59375 -1.265625 C 2.59375 -0.9375 2.59375 -0.21875 1.875 -0.21875 C 1.6875 -0.21875 1.328125 -0.25 1 -0.453125 C 1.21875 -0.515625 1.40625 -0.703125 1.40625 -0.984375 C 1.40625 -1.296875 1.171875 -1.515625 0.875 -1.515625 C 0.578125 -1.515625 0.328125 -1.328125 0.328125 -0.96875 C 0.328125 -0.34375 1.015625 0.078125 1.90625 0.078125 C 3.15625 0.078125 3.671875 -0.625 3.671875 -1.25 Z M 3.671875 -1.25 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-5-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.609375 -1.546875 L 3.28125 -1.546875 C 3.25 -1.40625 3.1875 -0.96875 3.09375 -0.90625 C 3.015625 -0.875 2.5 -0.875 2.390625 -0.875 L 1.359375 -0.875 C 1.6875 -1.140625 2.046875 -1.4375 2.359375 -1.671875 C 3.15625 -2.265625 3.609375 -2.578125 3.609375 -3.25 C 3.609375 -4.046875 2.875 -4.5625 1.890625 -4.5625 C 1.046875 -4.5625 0.390625 -4.125 0.390625 -3.5 C 0.390625 -3.09375 0.734375 -2.984375 0.90625 -2.984375 C 1.125 -2.984375 1.40625 -3.140625 1.40625 -3.484375 C 1.40625 -3.859375 1.109375 -3.96875 1 -4 C 1.203125 -4.15625 1.46875 -4.234375 1.71875 -4.234375 C 2.328125 -4.234375 2.640625 -3.765625 2.640625 -3.234375 C 2.640625 -2.765625 2.375 -2.28125 1.890625 -1.796875 L 0.484375 -0.359375 C 0.390625 -0.28125 0.390625 -0.265625 0.390625 -0.125 L 0.390625 0 L 3.390625 0 Z M 3.609375 -1.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-5-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.4375 0 L 3.4375 -0.328125 L 2.46875 -0.328125 L 2.46875 -4.34375 C 2.46875 -4.5 2.46875 -4.5625 2.28125 -4.5625 C 2.203125 -4.5625 2.1875 -4.5625 2.125 -4.515625 C 1.59375 -4.125 0.875 -4.125 0.734375 -4.125 L 0.59375 -4.125 L 0.59375 -3.796875 L 0.734375 -3.796875 C 0.84375 -3.796875 1.21875 -3.796875 1.640625 -3.9375 L 1.640625 -0.328125 L 0.671875 -0.328125 L 0.671875 0 C 0.96875 -0.015625 1.71875 -0.015625 2.0625 -0.015625 C 2.390625 -0.015625 3.140625 -0.015625 3.4375 0 Z M 3.4375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.203125 -2.234375 C 3.203125 -2.78125 3.171875 -3.34375 2.921875 -3.859375 C 2.609375 -4.53125 2.03125 -4.640625 1.734375 -4.640625 C 1.328125 -4.640625 0.8125 -4.453125 0.53125 -3.8125 C 0.3125 -3.328125 0.265625 -2.78125 0.265625 -2.234375 C 0.265625 -1.703125 0.296875 -1.078125 0.578125 -0.546875 C 0.890625 0.015625 1.390625 0.15625 1.734375 0.15625 C 2.109375 0.15625 2.640625 0 2.953125 -0.65625 C 3.171875 -1.140625 3.203125 -1.671875 3.203125 -2.234375 Z M 2.625 -2.3125 C 2.625 -1.796875 2.625 -1.3125 2.546875 -0.875 C 2.453125 -0.203125 2.046875 0 1.734375 0 C 1.46875 0 1.046875 -0.171875 0.921875 -0.84375 C 0.84375 -1.265625 0.84375 -1.90625 0.84375 -2.3125 C 0.84375 -2.765625 0.84375 -3.21875 0.90625 -3.59375 C 1.03125 -4.421875 1.5625 -4.484375 1.734375 -4.484375 C 1.96875 -4.484375 2.421875 -4.359375 2.5625 -3.671875 C 2.625 -3.28125 2.625 -2.75 2.625 -2.3125 Z M 2.625 -2.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-6-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.34375 -0.375 C 1.34375 -0.578125 1.171875 -0.734375 0.96875 -0.734375 C 0.765625 -0.734375 0.59375 -0.578125 0.59375 -0.375 C 0.59375 -0.171875 0.765625 0 0.96875 0 C 1.171875 0 1.34375 -0.171875 1.34375 -0.375 Z M 1.34375 -0.375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-6-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.921875 0 L 2.921875 -0.21875 L 2.703125 -0.21875 C 2.0625 -0.21875 2.046875 -0.296875 2.046875 -0.546875 L 2.046875 -4.453125 C 2.046875 -4.625 2.046875 -4.640625 1.890625 -4.640625 C 1.453125 -4.1875 0.84375 -4.1875 0.625 -4.1875 L 0.625 -3.984375 C 0.765625 -3.984375 1.171875 -3.984375 1.53125 -4.15625 L 1.53125 -0.546875 C 1.53125 -0.296875 1.515625 -0.21875 0.890625 -0.21875 L 0.65625 -0.21875 L 0.65625 0 C 0.90625 -0.015625 1.515625 -0.015625 1.796875 -0.015625 C 2.0625 -0.015625 2.671875 -0.015625 2.921875 0 Z M 2.921875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-6-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.125 -1.21875 L 2.953125 -1.21875 C 2.921875 -1 2.875 -0.703125 2.796875 -0.59375 C 2.75 -0.53125 2.296875 -0.53125 2.140625 -0.53125 L 0.890625 -0.53125 L 1.625 -1.25 C 2.703125 -2.21875 3.125 -2.59375 3.125 -3.296875 C 3.125 -4.078125 2.5 -4.640625 1.65625 -4.640625 C 0.859375 -4.640625 0.34375 -4 0.34375 -3.375 C 0.34375 -2.984375 0.703125 -2.984375 0.71875 -2.984375 C 0.84375 -2.984375 1.078125 -3.078125 1.078125 -3.359375 C 1.078125 -3.546875 0.953125 -3.71875 0.703125 -3.71875 C 0.65625 -3.71875 0.640625 -3.71875 0.625 -3.71875 C 0.78125 -4.171875 1.15625 -4.421875 1.5625 -4.421875 C 2.1875 -4.421875 2.5 -3.859375 2.5 -3.296875 C 2.5 -2.734375 2.140625 -2.1875 1.765625 -1.75 L 0.421875 -0.265625 C 0.34375 -0.1875 0.34375 -0.171875 0.34375 0 L 2.9375 0 Z M 3.125 -1.21875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-6-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.1875 -1.421875 C 3.1875 -2.3125 2.5625 -2.96875 1.796875 -2.96875 C 1.3125 -2.96875 1.0625 -2.625 0.921875 -2.28125 L 0.921875 -2.453125 C 0.921875 -4.21875 1.78125 -4.46875 2.140625 -4.46875 C 2.3125 -4.46875 2.59375 -4.421875 2.75 -4.1875 C 2.640625 -4.1875 2.375 -4.1875 2.375 -3.875 C 2.375 -3.65625 2.53125 -3.546875 2.6875 -3.546875 C 2.796875 -3.546875 3.015625 -3.609375 3.015625 -3.890625 C 3.015625 -4.3125 2.703125 -4.640625 2.125 -4.640625 C 1.234375 -4.640625 0.296875 -3.75 0.296875 -2.203125 C 0.296875 -0.34375 1.09375 0.15625 1.75 0.15625 C 2.515625 0.15625 3.1875 -0.5 3.1875 -1.421875 Z M 2.5625 -1.421875 C 2.5625 -1.09375 2.5625 -0.75 2.4375 -0.5 C 2.234375 -0.078125 1.90625 -0.046875 1.75 -0.046875 C 1.3125 -0.046875 1.09375 -0.453125 1.0625 -0.5625 C 0.9375 -0.890625 0.9375 -1.453125 0.9375 -1.578125 C 0.9375 -2.125 1.15625 -2.8125 1.78125 -2.8125 C 1.890625 -2.8125 2.21875 -2.8125 2.4375 -2.390625 C 2.5625 -2.125 2.5625 -1.765625 2.5625 -1.421875 Z M 2.5625 -1.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1500410804799451-6-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.1875 -1.1875 C 3.1875 -1.765625 2.75 -2.3125 2.015625 -2.453125 C 2.59375 -2.640625 3 -3.125 3 -3.671875 C 3 -4.25 2.390625 -4.640625 1.71875 -4.640625 C 1.015625 -4.640625 0.484375 -4.21875 0.484375 -3.6875 C 0.484375 -3.46875 0.640625 -3.328125 0.84375 -3.328125 C 1.046875 -3.328125 1.1875 -3.484375 1.1875 -3.6875 C 1.1875 -4.03125 0.859375 -4.03125 0.765625 -4.03125 C 0.96875 -4.375 1.4375 -4.46875 1.6875 -4.46875 C 1.96875 -4.46875 2.359375 -4.3125 2.359375 -3.6875 C 2.359375 -3.609375 2.34375 -3.203125 2.15625 -2.890625 C 1.953125 -2.5625 1.71875 -2.53125 1.546875 -2.53125 C 1.484375 -2.515625 1.3125 -2.515625 1.265625 -2.515625 C 1.21875 -2.5 1.15625 -2.5 1.15625 -2.421875 C 1.15625 -2.34375 1.21875 -2.34375 1.328125 -2.34375 L 1.640625 -2.34375 C 2.203125 -2.34375 2.46875 -1.875 2.46875 -1.1875 C 2.46875 -0.25 1.984375 -0.046875 1.671875 -0.046875 C 1.375 -0.046875 0.859375 -0.15625 0.609375 -0.578125 C 0.859375 -0.53125 1.078125 -0.6875 1.078125 -0.953125 C 1.078125 -1.203125 0.890625 -1.34375 0.6875 -1.34375 C 0.515625 -1.34375 0.296875 -1.25 0.296875 -0.9375 C 0.296875 -0.3125 0.9375 0.15625 1.703125 0.15625 C 2.546875 0.15625 3.1875 -0.484375 3.1875 -1.1875 Z M 3.1875 -1.1875 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1500410804799451-1\">\n",
       "  <path d=\"M 33 0 L 97 0 L 97 127.957031 L 33 127.957031 Z M 33 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799451-2\">\n",
       "  <path d=\"M 118 0 L 154 0 L 154 127.957031 L 118 127.957031 Z M 118 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1500410804799451-3\">\n",
       "  <path d=\"M 175 0 L 210 0 L 210 127.957031 L 175 127.957031 Z M 175 0 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1500410804799451-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 14.173094 0.0001875 L 14.173094 127.558781 L 76.536375 127.558781 L 76.536375 0.0001875 Z M 14.173094 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-0-1\" x=\"59.865\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-1-1\" x=\"65.967\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799451-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 99.212156 0.0001875 L 99.212156 127.558781 L 133.231687 127.558781 L 133.231687 0.0001875 Z M 99.212156 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-0-1\" x=\"130.731\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-1-2\" x=\"136.833\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1500410804799451-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 155.907469 0.0001875 L 155.907469 127.558781 L 189.923094 127.558781 L 189.923094 0.0001875 Z M 155.907469 0.0001875 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-0-1\" x=\"187.424\" y=\"121.645\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-1-3\" x=\"193.526\" y=\"122.9896\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 28.347844 L 198.427 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 56.6955 L 198.427 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 85.03925 L 198.427 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00121875 113.386906 L 198.427 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 30.341062 56.6955 C 30.341062 57.793156 29.446531 58.687688 28.344969 58.687688 C 27.247312 58.687688 26.352781 57.793156 26.352781 56.6955 C 26.352781 55.593938 27.247312 54.699406 28.344969 54.699406 C 29.446531 54.699406 30.341062 55.593938 30.341062 56.6955 Z M 30.341062 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 30.341062 113.386906 C 30.341062 114.488469 29.446531 115.379094 28.344969 115.379094 C 27.247312 115.379094 26.352781 114.488469 26.352781 113.386906 C 26.352781 112.285344 27.247312 111.394719 28.344969 111.394719 C 29.446531 111.394719 30.341062 112.285344 30.341062 113.386906 Z M 30.341062 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 58.684812 28.347844 C 58.684812 29.4455 57.794187 30.340031 56.692625 30.340031 C 55.594969 30.340031 54.700437 29.4455 54.700437 28.347844 C 54.700437 27.246281 55.594969 26.355656 56.692625 26.355656 C 57.794187 26.355656 58.684812 27.246281 58.684812 28.347844 Z M 58.684812 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 58.684812 85.03925 C 58.684812 86.140813 57.794187 87.031438 56.692625 87.031438 C 55.594969 87.031438 54.700437 86.140813 54.700437 85.03925 C 54.700437 83.941594 55.594969 83.047063 56.692625 83.047063 C 57.794187 83.047063 58.684812 83.941594 58.684812 85.03925 Z M 58.684812 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 28.347844 C 115.380125 29.4455 114.4895 30.340031 113.387937 30.340031 C 112.286375 30.340031 111.39575 29.4455 111.39575 28.347844 C 111.39575 27.246281 112.286375 26.355656 113.387937 26.355656 C 114.4895 26.355656 115.380125 27.246281 115.380125 28.347844 Z M 115.380125 28.347844 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 56.6955 C 115.380125 57.793156 114.4895 58.687688 113.387937 58.687688 C 112.286375 58.687688 111.39575 57.793156 111.39575 56.6955 C 111.39575 55.593938 112.286375 54.699406 113.387937 54.699406 C 114.4895 54.699406 115.380125 55.593938 115.380125 56.6955 Z M 115.380125 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 85.03925 C 115.380125 86.140813 114.4895 87.031438 113.387937 87.031438 C 112.286375 87.031438 111.39575 86.140813 111.39575 85.03925 C 111.39575 83.941594 112.286375 83.047063 113.387937 83.047063 C 114.4895 83.047063 115.380125 83.941594 115.380125 85.03925 Z M 115.380125 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 115.380125 113.386906 C 115.380125 114.488469 114.4895 115.379094 113.387937 115.379094 C 112.286375 115.379094 111.39575 114.488469 111.39575 113.386906 C 111.39575 112.285344 112.286375 111.394719 113.387937 111.394719 C 114.4895 111.394719 115.380125 112.285344 115.380125 113.386906 Z M 115.380125 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 172.071531 56.6955 C 172.071531 57.793156 171.180906 58.687688 170.079344 58.687688 C 168.981687 58.687688 168.087156 57.793156 168.087156 56.6955 C 168.087156 55.593938 168.981687 54.699406 170.079344 54.699406 C 171.180906 54.699406 172.071531 55.593938 172.071531 56.6955 Z M 172.071531 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(0%,0%,0%);fill-opacity:1;stroke-width:0.3985;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 172.071531 85.03925 C 172.071531 86.140813 171.180906 87.031438 170.079344 87.031438 C 168.981687 87.031438 168.087156 86.140813 168.087156 85.03925 C 168.087156 83.941594 168.981687 83.047063 170.079344 83.047063 C 171.180906 83.047063 172.071531 83.941594 172.071531 85.03925 Z M 172.071531 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 28.344969 56.6955 L 28.344969 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 56.692625 28.347844 L 56.692625 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 113.387937 28.347844 L 113.387937 56.6955 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 113.387937 85.03925 L 113.387937 113.386906 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.79701;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 170.079344 56.6955 L 170.079344 85.03925 \" transform=\"matrix(1,0,0,-1,19.573,127.758)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-1\" x=\"3.321\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-2\" x=\"8.30232\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-3\" x=\"11.071934\" y=\"17.58\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-1\" x=\"3.321\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-2\" x=\"8.30232\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-4\" x=\"11.071934\" y=\"45.926\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-1\" x=\"3.321\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-2\" x=\"8.30232\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-5\" x=\"11.071934\" y=\"74.273\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-1\" x=\"3.321\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-2\" x=\"8.30232\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-6\" x=\"11.071934\" y=\"102.619\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-3-1\" x=\"21.684\" y=\"11.363\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-4-1\" x=\"27.33\" y=\"12.26\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-3-1\" x=\"21.684\" y=\"39.71\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-4-2\" x=\"27.33\" y=\"40.6064\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-3-1\" x=\"21.684\" y=\"68.056\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-4-3\" x=\"27.33\" y=\"68.953\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-3-1\" x=\"21.684\" y=\"96.403\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-4-4\" x=\"27.33\" y=\"97.2994\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-1\" x=\"50.383\" y=\"11.831\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-2\" x=\"54.392963\" y=\"11.831\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-3\" x=\"56.61762\" y=\"11.831\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"50.383\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"53.869924\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-3\" x=\"55.808654\" y=\"40.101\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-1\" x=\"50.383\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-2\" x=\"54.392963\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-4\" x=\"56.61762\" y=\"68.524\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"50.383\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"53.869924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-4\" x=\"55.808654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"78.729\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"82.215924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-5\" x=\"84.154654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-1\" x=\"78.729\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-2\" x=\"82.738963\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-5\" x=\"84.96362\" y=\"40.178\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"78.729\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"82.215924\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-6\" x=\"84.154654\" y=\"68.448\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-1\" x=\"78.729\" y=\"96.871\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-2\" x=\"82.738963\" y=\"96.871\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-6\" x=\"84.96362\" y=\"96.871\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"135.422\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"138.908924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-5\" x=\"140.847654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"135.422\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"138.908924\" y=\"40.101\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-4\" x=\"140.847654\" y=\"40.101\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"135.422\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"138.908924\" y=\"68.448\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-6\" x=\"140.847654\" y=\"68.448\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"135.422\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"138.908924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-3\" x=\"140.847654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"192.115\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"195.601924\" y=\"11.755\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-5\" x=\"197.540654\" y=\"11.755\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-1\" x=\"192.115\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-2\" x=\"196.124963\" y=\"40.178\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-4\" x=\"198.34962\" y=\"40.178\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-1\" x=\"192.115\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-2\" x=\"196.124963\" y=\"68.524\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-5-5\" x=\"198.34962\" y=\"68.524\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-1\" x=\"192.115\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-2\" x=\"195.601924\" y=\"96.794\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-6-3\" x=\"197.540654\" y=\"96.794\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-1\" x=\"221.517\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-2\" x=\"226.49832\" y=\"17.58\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-5\" x=\"229.267934\" y=\"17.58\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-1\" x=\"221.517\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-2\" x=\"226.49832\" y=\"45.926\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-3\" x=\"229.267934\" y=\"45.926\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-1\" x=\"221.517\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-2\" x=\"226.49832\" y=\"74.273\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-6\" x=\"229.267934\" y=\"74.273\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-1\" x=\"221.517\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-2\" x=\"226.49832\" y=\"102.619\"/>\n",
       "  <use xlink:href=\"#glyph-1500410804799451-2-4\" x=\"229.267934\" y=\"102.619\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ],
      "text/plain": [
       "TikzPictures.TikzPicture(\"\\\\usetikzlibrary{shapes.misc, positioning}\\n  \\\\tikzstyle{startnode}=[left, scale=1]\\n  \\\\tikzstyle{wire}=[above right, scale=0.6]\\n  \\\\tikzstyle{innernode}=[above right, scale=0.7]\\n  \\\\tikzstyle{endnode}=[right, scale=1]\\n  \\\\tikzstyle{layernode}=[scale=0.9]\\n\\n  \\\\draw[dashed] (0.5,0) rectangle (2.7,4.5);\\n  \\\\node[layernode] at (1.6,0.3) {\\$L_1\\$};\\n  \\\\draw[dashed] (3.5,0) rectangle (4.7,4.5);\\n  \\\\node[layernode] at (4.1,0.3) {\\$L_2\\$};\\n  \\\\draw[dashed] (5.5,0) rectangle (6.7,4.5);\\n  \\\\node[layernode] at (6.1,0.3) {\\$L_3\\$};\\n\\n  \\\\foreach \\\\a in {1,...,4}\\n    \\\\draw[thick] (0,\\\\a) -- ++(7,0);\\n  \\\\foreach \\\\x in {{1,2},{1,4},{2,1},{2,3},{4,1},{4,2},{4,3},{4,4},{6,2},{6,3}}\\n  \\\\filldraw (\\\\x) circle (2pt);\\n\\n  \\\\draw[thick] (1,2) -- (1,4);\\n  \\\\draw[thick] (2,1) -- (2,3);\\n  \\\\draw[thick] (4,1) -- (4,2);\\n  \\\\draw[thick] (4,3) -- (4,4);\\n  \\\\draw[thick] (6,2) -- (6,3);\\n\\n  \\\\node[startnode] at (0,4) {0.3};\\n  \\\\node[startnode] at (0,3) {0.1};\\n  \\\\node[startnode] at (0,2) {0.6};\\n  \\\\node[startnode] at (0,1) {0.2};\\n\\n  \\\\node[wire] at (0,4) {\\$W_1\\$};\\n  \\\\node[wire] at (0,3) {\\$W_2\\$};\\n  \\\\node[wire] at (0,2) {\\$W_3\\$};\\n  \\\\node[wire] at (0,1) {\\$W_4\\$};\\n\\n  \\\\node[innernode] at (1,4) {\\\\textbf{0.6}};\\n  \\\\node[innernode] at (1,3) {0.1};\\n  \\\\node[innernode] at (1,2) {\\\\textbf{0.3}};\\n  \\\\node[innernode] at (1,1) {0.2};\\n\\n  \\\\node[innernode] at (2,4) {0.6};\\n  \\\\node[innernode] at (2,3) {\\\\textbf{0.2}};\\n  \\\\node[innernode] at (2,2) {0.3};\\n  \\\\node[innernode] at (2,1) {\\\\textbf{0.1}};\\n\\n  \\\\node[innernode] at (4,4) {0.6};\\n  \\\\node[innernode] at (4,3) {0.2};\\n  \\\\node[innernode] at (4,2) {0.3};\\n  \\\\node[innernode] at (4,1) {0.1};\\n\\n  \\\\node[innernode] at (6,4) {0.6};\\n  \\\\node[innernode] at (6,3) {\\\\textbf{0.3}};\\n  \\\\node[innernode] at (6,2) {\\\\textbf{0.2}};\\n  \\\\node[innernode] at (6,1) {0.1};\\n\\n\\\\node[endnode] at (7,4) {0.6};\\n\\\\node[endnode] at (7,3) {0.3};\\n\\\\node[endnode] at (7,2) {0.2};\\n\\\\node[endnode] at (7,1) {0.1};\", \"scale=1\", \"\", true, true)"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.4.2",
   "language": "julia",
   "name": "julia-1.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.4.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> tikzdrawings/tikzdrawing.jl <==
### A Pluto.jl notebook ###
# v0.11.14

using Markdown
using InteractiveUtils

# This Pluto notebook uses @bind for interactivity. When running this notebook outside of Pluto, the following 'mock version' of @bind gives bound variables a default value (instead of an error).
macro bind(def, element)
    quote
        local el = $(esc(element))
        global $(esc(def)) = Core.applicable(Base.get, el) ? Base.get(el) : missing
        el
    end
end

# ╔═╡ de79a3d2-d4c5-11ea-2326-5f1311d08775
begin
	using TikzPictures
	using PlutoUI
end

# ╔═╡ f9148a50-d4ce-11ea-2be5-453828a023ba
md"# Sorting Network"

# ╔═╡ e67a263a-d4c5-11ea-0e86-1598f8f56f98
sorting_network = TikzPicture(L"""
    \usetikzlibrary{shapes.misc, positioning}
      \tikzstyle{startnode}=[left, scale=1]
      \tikzstyle{wire}=[above right, scale=0.6]
      \tikzstyle{innernode}=[above right, scale=0.7]
      \tikzstyle{endnode}=[right, scale=1]
      \tikzstyle{layernode}=[scale=0.9]

      \draw[dashed] (0.5,0) rectangle (2.7,4.5);
      \node[layernode] at (1.6,0.3) {$L_1$};
      \draw[dashed] (3.5,0) rectangle (4.7,4.5);
      \node[layernode] at (4.1,0.3) {$L_2$};
      \draw[dashed] (5.5,0) rectangle (6.7,4.5);
      \node[layernode] at (6.1,0.3) {$L_3$};

      \foreach \a in {1,...,4}
        \draw[thick] (0,\a) -- ++(7,0);
      \foreach \x in {{1,2},{1,4},{2,1},{2,3},{4,1},{4,2},{4,3},{4,4},{6,2},{6,3}}
      \filldraw (\x) circle (2pt);

      \draw[thick] (1,2) -- (1,4);
      \draw[thick] (2,1) -- (2,3);
      \draw[thick] (4,1) -- (4,2);
      \draw[thick] (4,3) -- (4,4);
      \draw[thick] (6,2) -- (6,3);

      \node[startnode] at (0,4) {0.3};
      \node[startnode] at (0,3) {0.1};
      \node[startnode] at (0,2) {0.6};
      \node[startnode] at (0,1) {0.2};

      \node[wire] at (0,4) {$W_1$};
      \node[wire] at (0,3) {$W_2$};
      \node[wire] at (0,2) {$W_3$};
      \node[wire] at (0,1) {$W_4$};

      \node[innernode] at (1,4) {\textbf{0.6}};
      \node[innernode] at (1,3) {0.1};
      \node[innernode] at (1,2) {\textbf{0.3}};
      \node[innernode] at (1,1) {0.2};

      \node[innernode] at (2,4) {0.6};
      \node[innernode] at (2,3) {\textbf{0.2}};
      \node[innernode] at (2,2) {0.3};
      \node[innernode] at (2,1) {\textbf{0.1}};

      \node[innernode] at (4,4) {0.6};
      \node[innernode] at (4,3) {0.2};
      \node[innernode] at (4,2) {0.3};
      \node[innernode] at (4,1) {0.1};

      \node[innernode] at (6,4) {0.6};
      \node[innernode] at (6,3) {\textbf{0.3}};
      \node[innernode] at (6,2) {\textbf{0.2}};
      \node[innernode] at (6,1) {0.1};
    """
, options="scale=1", preamble="")

# ╔═╡ 458476ac-f77f-11ea-0b3d-37d72e770471
md"""
# Bubble Sort Sorting Network
"""

# ╔═╡ 5c8ba0c8-f77f-11ea-34f4-ef6c0de94061
bubble_sort_network = TikzPicture(L"""
	\useasboundingbox(0,0) rectangle (4, 6.5);
    \usetikzlibrary{shapes.misc, positioning}
      \tikzstyle{startnode}=[left, scale=1]
      \tikzstyle{wire}=[above right, scale=0.6]
      \tikzstyle{innernode}=[above right, scale=0.7]
      \tikzstyle{endnode}=[right, scale=1]
      \tikzstyle{layernode}=[scale=0.9]

      \draw[dashed] (0.5,0) rectangle (1.5,6.5);
      \node[layernode] at (1,0.3) {$L_1$};
      \draw[dashed] (2,0) rectangle (3,6.5);
      \node[layernode] at (2.5,0.3) {$L_2$};

      \foreach \a in {1,...,6}
        \draw[thick, >->] (0,\a) -- ++(3.5,0);
      \foreach \x in {{1,6},{1,5},{1,4},{1,3},{1,2},{1,1},{2.5,5},{2.5,4},{2.5,3},{2.5,2}}
      \filldraw (\x) circle (2pt);

      \draw[thick] (1,6) -- (1,5);
      \draw[thick] (1,4) -- (1,3);
      \draw[thick] (1,2) -- (1,1);
      \draw[thick] (2.5,5) -- (2.5,4);
      \draw[thick] (2.5,3) -- (2.5,2);
	   
	  % sda
      \node[startnode] at (0,4) {};
      \node[startnode] at (0,3) {};
      \node[startnode] at (0,2) {};
      \node[startnode] at (0,1) {};

      \node[innernode] at (1,4) {};
      \node[innernode] at (1,3) {};
      \node[innernode] at (1,2) {};
      \node[innernode] at (1,1) {};

      \node[innernode] at (2,4) {};
      \node[innernode] at (2,3) {};
      \node[innernode] at (2,2) {};
      \node[innernode] at (2,1) {};

      \node[innernode] at (4,4) {};
      \node[innernode] at (4,3) {};
      \node[innernode] at (4,2) {};
      \node[innernode] at (4,1) {};

      \node[innernode] at (6,4) {};
      \node[innernode] at (6,3) {};
      \node[innernode] at (6,2) {};
      \node[innernode] at (6,1) {};
    """
, options="rotate=-90", preamble="")

# ╔═╡ eeacc08c-d4c9-11ea-3541-35894837e0c9
md"# Two Number Sorter"

# ╔═╡ 9876ee2a-d4c6-11ea-082b-2bcc0cf6ce0a
two_sort_net = TikzPicture(L"""
\tikzstyle{neuron}=[draw=black, shape=circle]
\tikzstyle{empty}=[node distance=1cm]
\tikzstyle{vert}=[pos=0.4, above, sloped]
\tikzstyle{posedge} = [green!60!black, line width=1pt, ->]
\tikzstyle{negedge} = [red!90!black, line width=1pt, ->]
\node[neuron] (z1)                    {$z_1$};
\node[neuron] (z2)    [below of=z1]   {$z_2$};
\node[neuron] (z3)    [below of=z2]   {$z_3$};
\node[neuron] (x1)    [left of=z1]    {$x_1$};
\node[empty]  (X1)    [left of=x1]    {};
\node[neuron] (x2)    [left of=z3]    {$x_2$};
\node[empty]  (X2)    [left of=x2]    {};
\node[neuron] (y1)    [right of=z1]   {$y_1$};
\node[empty]  (Y1)    [right of=y1]   {};
\node[neuron] (y2)    [right of=z3]   {$y_2$};
\node[empty]  (Y2)    [right of=y2]   {};
    
\path 
(X1) edge [->]  node {}  (x1)
(X2) edge [->]  node {}  (x2)
(y1) edge [->]  node {}  (Y1)
(y2) edge [->]  node {}  (Y2)
(x1) edge [posedge]       node [vert, green!50!black] 	{1}  (z1)
(x1) edge [black!50]      node [vert, black!50] 		{0}  (z2)
(x1) edge [negedge]       node [vert, red!90!black] 	{-1} (z3)
(x2) edge [black!50]      node [vert, black!50] 		{0}  (z1)
(x2) edge [posedge]       node [vert, green!60!black] 	{1}  (z2)
(x2) edge [posedge]       node [vert, green!60!black] 	{1} (z3)
(z1) edge [posedge]       node [vert, green!60!black] 	{1}  (y1)
(y1) edge [black!50]      node [vert, black!50] 		{0}  (z2)
(z3) edge [posedge]       node [vert, green!60!black] 	{1} (y1)
(y2) edge [black!50]      node [vert, black!50] 		{0}  (z1)
(z2) edge [posedge]       node [vert, green!60!black] 	{1}  (y2)
(z3) edge [negedge]       node [vert, red!90!black] 	{-1} (y2);
    """
, options="node distance=2.5cm", preamble="")

# ╔═╡ 77e15030-d4c9-11ea-3695-23b85bd6abb6
md"# Three Number Sorter"

# ╔═╡ 229467ce-d4cf-11ea-371f-7b5a4d7e05c7
md"## Sorting Network"

# ╔═╡ 29e766a2-d4cf-11ea-372d-170d8fab89e0
threenumber_sorting_network = TikzPicture(L"""
    \usetikzlibrary{shapes.misc, positioning}
      \tikzstyle{startnode}=[left, scale=1]
      \tikzstyle{wire}=[above right, scale=0.6]
      \tikzstyle{innernode}=[above right, scale=0.7]
      \tikzstyle{endnode}=[right, scale=1]
      \tikzstyle{layernode}=[scale=0.9]

      \draw[dashed] (0.5,1) rectangle (1.5,4.5);
      \node[layernode] at (1,1.4) {$L_1$};
      \draw[dashed] (2,1) rectangle (3,4.5);
      \node[layernode] at (2.5,1.4) {$L_2$};
      \draw[dashed] (3.5,1) rectangle (4.5,4.5);
      \node[layernode] at (4,1.4) {$L_3$};

      \foreach \a in {2,...,4}
        \draw[thick] (0,\a) -- ++(5,0);
      \foreach \x in {{1,3},{1,4}, {2.5,2}, {2.5,3}, {4,3}, {4,4}}
      \filldraw (\x) circle (2pt);

      \draw[thick] (1,3) -- (1,4);
      \draw[thick] (2.5,2) -- (2.5,3);
      \draw[thick] (4,3) -- (4,4);

      \node[wire] at (0,4) {$x_1$};
      \node[wire] at (0,3) {$x_2$};
      \node[wire] at (0,2) {$x_3$};
	  \node[wire] at (4.7,4) {$y_1$};
      \node[wire] at (4.7,3) {$y_2$};
      \node[wire] at (4.7,2) {$y_3$};
    """
, options="scale=1", preamble="")

# ╔═╡ 2493902a-d4e0-11ea-0e27-8d31b0d1898c
save(TIKZ("three_sort_sorting_network"),threenumber_sorting_network);

# ╔═╡ 9b8f8e6e-d4d0-11ea-0dad-510e05693c0c
md"## Neural Network"

# ╔═╡ 8804ef64-d4dd-11ea-07e2-cb76ccea7e19
@bind tsn_node_dist Slider(0:0.01:1, default=0.57, show_value=true)

# ╔═╡ 78529830-d4dd-11ea-30da-d7c1d900fbbd
@bind tsn_text_pos Slider(0:0.01:1, default = 0.27, show_value=true)

# ╔═╡ a864c888-d4d1-11ea-190d-ed60b1d18ec8
tsn_preamble = """
\\tikzstyle{neuron}=[draw=black, shape=circle]
\\tikzstyle{empty}=[node distance=1cm]
\\tikzstyle{vert}=[pos=$tsn_text_pos, above, sloped, inner sep=1pt]
\\tikzstyle{postxt}=[vert, green!50!black]
\\tikzstyle{negtxt}=[vert, red!90!black]
\\tikzstyle{posedge} = [green!60!black, line width=1pt, ->]
\\tikzstyle{negedge} = [red!90!black, line width=1pt, ->]
\\tikzstyle{layernode}=[scale=0.9]
""";

# ╔═╡ 00d256cc-d4d2-11ea-1cd9-850997e7fc68
tsn_neurons_per_layer = [3, 4, 3, 4, 3, 4, 3];

# ╔═╡ d148d276-d4d1-11ea-366f-73416027f223
begin
	tsn_nodes = [];
	for (l, nbneurons) in enumerate(tsn_neurons_per_layer)
		for (n, pos) in zip(1:nbneurons, range(0,4,length=nbneurons)) 
			push!(tsn_nodes,
				"\\node[neuron] at ($(l*2), $(-pos*tsn_node_dist)) (n_$(l)_$(n)) {};")
			if l == 1
				# Add empty node and incoming edge
				push!(tsn_nodes,
						"\\node[empty]  (x$(n))    [left of=n_$(l)_$(n)]    {x$(n)};")
				push!(tsn_nodes,
						"\\path (x$(n)) edge [->]  node {}  (n_$(l)_$(n));")
			end
			if l == length(tsn_neurons_per_layer)
				# Add empty node and outgoing edge
				push!(tsn_nodes,
					"\\node[empty]  (y$(n))    [right of=n_$(l)_$(n)]    {y$(n)};")
				push!(tsn_nodes,
					"\\path (n_$(l)_$(n)) edge [->]  node {} (y$(n));")
			end
		end
	end
end

# ╔═╡ 7552ed7e-d4d6-11ea-1805-05ccc6541b6b
tsn_path = """
\\path
% Layer 1 pos
(n_1_1) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_2_1)
(n_1_2) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_2_2)
(n_1_2) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_2_3)
(n_1_3) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_2_4)
% Layer 1 neg
(n_1_1) edge [negedge]       node [negtxt] 	{\\tiny -1}  (n_2_3)
% Layer 2
(n_2_1) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_3_1)
(n_2_2) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_3_2)
(n_2_3) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_3_1)
(n_2_4) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_3_3)
% Layer 2 neg
(n_2_3) edge [negedge]       node [negtxt] 	{\\tiny -1}  (n_3_2)
% Layer 3
(n_3_1) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_4_1)
(n_3_2) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_4_2)
(n_3_3) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_4_3)
(n_3_3) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_4_4)
% Layer 3 neg
(n_3_2) edge [negedge]       node [negtxt] 	{\\tiny -1}  (n_4_4)
% Layer 4
(n_4_1) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_5_1)
(n_4_1) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_5_1)
(n_4_2) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_5_2)
(n_4_3) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_5_3)
(n_4_4) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_5_2)
% Layer 4 neg
(n_4_4) edge [negedge]       node [negtxt] 	{\\tiny -1}  (n_5_3)
% Layer 5
(n_5_1) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_6_1)
(n_5_2) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_6_2)
(n_5_2) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_6_3)
(n_5_3) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_6_4)
% Layer 5 neg
(n_5_1) edge [negedge]       node [negtxt] 	{\\tiny -1}  (n_6_3)
% Layer 6
(n_6_1) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_7_1)
(n_6_2) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_7_2)
(n_6_4) edge [posedge]       node [postxt] 	{\\tiny 1}  (n_7_3)
% Layer 6 neg
(n_6_3) edge [negedge]       node [negtxt] 	{\\tiny -1}  (n_7_2)
;
"""

# ╔═╡ 60f837a0-d4e0-11ea-04ed-e99ca6fcdbed
begin
tsn_layer_rectangles = []
	for layer in 0:2
		push!(tsn_layer_rectangles,
			"""
			\\draw[dashed] ($(layer*4)+2.05,0.5) rectangle ($(layer*4+5.95),$(-5.5*tsn_node_dist));
			\\node[layernode] at ($(layer*4+4),-2.9) {\$L_$(layer+1)\$};
			""")
	end
end

# ╔═╡ 7c3ab9d2-d4d1-11ea-18fc-73e55d613885
three_sort_nn = TikzPicture(tsn_preamble*"\n"*
	join(tsn_nodes, "\n")*"\n"*
	tsn_path*"\n"*
	join(tsn_layer_rectangles, "\n"),
options="node distance=2.5cm", preamble="")

# ╔═╡ 9fdbfea4-d4de-11ea-1b62-170ce86d5829
three_sort_nn

# ╔═╡ 790b15fc-d4df-11ea-01f6-19acccb074a4
save(TIKZ("three_sort_nn"), three_sort_nn)

# ╔═╡ 17475706-dc85-11ea-227b-b743bc822e86


# ╔═╡ Cell order:
# ╠═de79a3d2-d4c5-11ea-2326-5f1311d08775
# ╟─f9148a50-d4ce-11ea-2be5-453828a023ba
# ╟─e67a263a-d4c5-11ea-0e86-1598f8f56f98
# ╟─458476ac-f77f-11ea-0b3d-37d72e770471
# ╠═5c8ba0c8-f77f-11ea-34f4-ef6c0de94061
# ╟─eeacc08c-d4c9-11ea-3541-35894837e0c9
# ╟─9876ee2a-d4c6-11ea-082b-2bcc0cf6ce0a
# ╟─77e15030-d4c9-11ea-3695-23b85bd6abb6
# ╟─229467ce-d4cf-11ea-371f-7b5a4d7e05c7
# ╟─29e766a2-d4cf-11ea-372d-170d8fab89e0
# ╠═2493902a-d4e0-11ea-0e27-8d31b0d1898c
# ╟─9b8f8e6e-d4d0-11ea-0dad-510e05693c0c
# ╠═9fdbfea4-d4de-11ea-1b62-170ce86d5829
# ╠═8804ef64-d4dd-11ea-07e2-cb76ccea7e19
# ╠═78529830-d4dd-11ea-30da-d7c1d900fbbd
# ╠═a864c888-d4d1-11ea-190d-ed60b1d18ec8
# ╠═00d256cc-d4d2-11ea-1cd9-850997e7fc68
# ╠═d148d276-d4d1-11ea-366f-73416027f223
# ╟─7552ed7e-d4d6-11ea-1805-05ccc6541b6b
# ╠═60f837a0-d4e0-11ea-04ed-e99ca6fcdbed
# ╠═7c3ab9d2-d4d1-11ea-18fc-73e55d613885
# ╠═790b15fc-d4df-11ea-01f6-19acccb074a4
# ╠═17475706-dc85-11ea-227b-b743bc822e86

